ScienceBuddy-PV: A Verifier-Governed Recursive Improvement Protocol for Panvascular Intervention Research

ScienceBuddy-PV adapts the ScienceBuddy recursive-in-recursive design to panvascular intervention research through a structured evidence ledger, device-vessel ontology, abstention contract and retained failure bank. Recursive harness optimization and outer-loop model learning, including reinforcement learning, are specified but not executed. We audit a fixed component, rather than the complete agent system, using separate ARCADE syntax and stenosis tasks (1,000 training, 200 validation and 300 test images per task). A shared task-masked convolutional model was trained once per representation setting; its parameters and the heuristic support gate were then held fixed, with the stenosis threshold selected on validation data. On the locked test sets, syntax Dice was 0.475 (95% CI 0.459-0.490) and stenosis Dice was 0.231 (95% CI 0.214-0.249). Stenosis pixel AUROC was 0.957 and AUPRC was 0.180 at prevalence 0.00975. The gate accepted 76.7% of stenosis-frame outputs versus 100% for a score-only comparator. In a constructed mask audit, it accepted 44.3% of reference candidates and rejected 55.7%, exposing the cost of abstention. Acceptance does not establish correctness or clinical safety. This public-data component audit makes support and abstention measurable and provides a reproducible protocol for future collaborative agent studies. It does not demonstrate recursive improvement, patient-level validity or clinical device recommendations.

==> anc/reproducibility/FIGURE_REPRODUCTION.md <==
# Rebuilding the submitted figures

The submitted manuscript has 17 figure items. They are generated by three
scripts coordinated by `rebuild_figures.py`. This workflow loads the two
frozen three-epoch checkpoints; it never invokes an optimizer or trains a
model. A CUDA build of PyTorch was installed for the recorded environment,
but this figure run uses CPU inference with two threads.

Prepare the public ARCADE archive (Zenodo record 10390295) with
`prepare_arcade.py`, then run:

```
python rebuild_figures.py --data-root /path/to/data_processed
```

The prepared directory must retain separate syntax and stenosis folders and
their task-specific annotation JSON files. Numeric IDs are not used to pair
labels across tasks. Keep `model_disjoint_orth0.pt`,
`model_disjoint_orth1.pt`, `model_disjoint_results.json` and
`upgrade_summary.json` in the scripts' `results` directory. Dataset caches
are regenerated there from public images and annotations if absent.
`--results-root` and `--figure-dir` can override these defaults.

In the working project, outputs go to `arxiv/figures`. When this directory is
distributed as `anc/reproducibility`, outputs go to the submission package's
root `figures` directory. `results/figure_provenance.json` lists every
figure, its generator and its SHA-256 hash, and fingerprints the frozen
checkpoints and locked summary. `environment.json` and `requirements.txt`
record the software environment.

The two distributed `.pt` checkpoints use PyTorch's legacy non-ZIP
serialization (`torch.save(..., _use_new_zipfile_serialization=False)`).
This prevents the arXiv upload processor from recursively unpacking the
modern PyTorch ZIP container. They load with the same `torch.load` calls
used by the figure scripts. The conversion was verified tensor by tensor
against the original frozen checkpoints, including tensor names, shapes,
dtypes and exact values. It changes storage bytes and their SHA-256 hashes,
without retraining or changing predictions, numeric results or figures.

| Generator | Figure items |
|---|---|
| `upgrade_analysis.py` | Workflow, action audit, controlled shifts, fault audit, summary metrics, validation threshold, coverage/abstention, same-frame head outputs (8) |
| `augment_figures.py` | Learning history, pixel discrimination, case stratification, validation threshold sensitivity, shift matrix, held-out gallery (6) |
| `supplemental_figures.py` | Calibration and evidence-state panel, matched representation ablation, same-frame fault gallery (3) |

Both precision–recall panels use
`sklearn.metrics.average_precision_score`, the same step-weighted AP
definition as the manuscript's locked summary. They do not use trapezoidal
integration of the interpolated curve. The calibration panel uses ten
equal-width probability bins and reports the pooled pixel Brier score;
its values and pixel counts are saved in `supplemental_diagnostics.json`.
The fault gallery deterministically selects the middle official-ID
position within the accepted and abstained strata. It does not select
examples for visual quality.

`fig_risk_coverage.png` retains its historical filename to keep source
references stable. Its content is explicitly coverage versus abstention,
which is an algebraic identity; it does not estimate selective prediction
risk. The additional threshold, reliability, state and error views are
retrospective descriptive diagnostics. They neither define a new model
selection experiment nor establish clinical safety.


==> anc/reproducibility/README.md <==
# ScienceBuddy-PV preprint package

This package contains the manuscript, public-data reproduction scripts, locked results, figures, and a data/analysis boundary document for the ScienceBuddy-PV preprint.

The expanded submission version contains 17 figure items. The figure sequence follows the governed-agent pattern used in recent Ling Yang-associated work: system contract, locked evaluation and baselines, action/OOD/fault audits, threshold and coverage diagnostics, pixel-level discrimination, held-out evidence galleries, and matched representation ablation. The added panels are retrospective views of the frozen ARCADE model outputs or saved summaries. The generation scripts, dependency versions, input requirements and hashes for all 17 panels are included in the ancillary material.

## What is evaluated

The primary result audits a fixed image model and fixed verifier component in the public ARCADE coronary angiography environments. It does not evaluate recursive harness optimization, a full evidence ledger, or researcher-feedback learning. The image archive is not redistributed. Obtain it from Zenodo record 10390295 under the record's stated terms, place the archive at `data_raw/arcade.zip`, and run:

```text
python prepare_arcade.py
python rebuild_figures.py
```

To retrain the small benchmark models instead of using the frozen checkpoints, run `python train_vascguard.py` and then rebuild the figures. This optional step overwrites the model artifacts and is not required to inspect the submitted results.

`audit_and_figures.py` is an alternative entry point for `upgrade_analysis.py`; running both repeats the same audit. `augment_figures.py` generates additional retrospective diagnostic panels and requires the prepared data and trained model checkpoints. The complete 17-figure generation sequence is documented in FIGURE_REPRODUCTION.md. After preparing the public images, run `python rebuild_figures.py`; frozen checkpoints are included, so retraining is optional. The figure provenance and dependency versions are provided in results/figure_provenance.json and environment.json.

The manuscript reports the validation-selected score-threshold results in `results/upgrade_summary.json`. The gate's minimum area, maximum area and overlap boundaries are fixed heuristic implementation constants, not independently calibrated cutoffs. The training-stage file `results/model_disjoint_results.json` contains uncalibrated threshold diagnostics and is not the primary result. Bootstrap confidence intervals are calculated for syntax and stenosis Dice only; other reported metrics are point estimates. Each representation setting uses one random seed and three training epochs, so convergence and training variability have not been established.

## Interpretation boundary

ARCADE is an image-level technical environment. It contains no patient-level longitudinal outcomes, reliable device specifications, blood-flow fields or treatment assignments. The action operations are geometric audit proxies, not learned treatment transitions. The preprint evaluates a ScienceBuddy-inspired fixed verifier component and specifies recursive harness and model-learning protocols; neither recursive optimization nor online reinforcement learning was executed.

The constructed fault bank transforms reference candidate masks while retaining the receiving frame's predicted vessel support. Its random-frame condition substitutes a sampled candidate mask, rather than replacing the angiography image. These transformations are not independently adjudicated errors and may retain valid overlap. Constructed-fault acceptance is therefore not a clinical false-acceptance rate. The gate accepts only 44.3% of reference candidate masks and rejects 55.7%, a substantial sensitivity cost that must remain visible. Coverage and abstention alone do not demonstrate improved correctness or safety.

## Public data plan

`notes_public_data.md` records verified access and license boundaries for CADICA, ARCADE, ASOCA, ImageCAS, PTB-XL, MIMIC-IV, eICU, AACT, ClinicalTrials.gov and openFDA. The manuscript specifies the task ontology, rubric and outer-loop protocol; these proposed extensions were not preregistered or executed. These files are source material for a future extended benchmark and are not silently mixed into the primary ARCADE result.

## Reproducibility checklist

- patient or source-level splits are required whenever identifiers permit them;
- evidence claims must store URL/DOI, locator, snapshot hash and endpoint fields;
- the prediction score threshold is selected on validation data and frozen before test evaluation; gate boundaries remain fixed heuristics;
- controlled shifts are reported as audit environments, not external validation;
- the manuscript retains constructed-fault acceptance, reference-candidate rejection and negative transfer;
- no patient-level device choice is emitted by the released scripts.


==> anc/reproducibility/SHA256SUMS.json <==
{
  "main.tex": "06e2f86da7a2d2aeb61621533779aabf4224aa9951d2ad3200b9c5020f7816af",
  "figures/fig_workflow.png": "f5d26538335253cb080f65b0198ad946b7525b03bd6101887e2ebd61438a717b",
  "figures/fig_action_audit.png": "61802e039cbf6b5bcac807505a39c32906e169c447a135c5a2bcbad523527432",
  "figures/fig_ood.png": "6cc74875a7d67847cb93efeb55fcb755485ff10a653d0577f7694bb7d7446d42",
  "figures/fig_fault_audit.png": "bd43a5358aedd009cc577a16346a0e4df8c390b46a6d142125d3681e28ce4808",
  "figures/fig_model_metrics.png": "a4549709fe91173c63ce713009677627f9b588899af080113f93ae0c69eaf818",
  "figures/fig_threshold_lock.png": "38cbaa9bd9c51b0da368da02b2cafe7f43410ede0a084e12e21c5fd000f8df84",
  "figures/fig_risk_coverage.png": "37eb2d2479b3a90eff9d6ab83e8d8723f3f430d06bc154d6c60cddfd9e7765c1",
  "figures/fig_example_overlay.png": "d2f0733516fed4bacbdada8bfbce371ab7fc8fb365afccbb49997dae6cfe50b5",
  "figures/fig_learning_dynamics.png": "4b7c0763e84d63d48e27a2334faf3a89898effbb18e8ccf4566f3b61d2fd629d",
  "figures/fig_pixel_discrimination.png": "3dc8e3fb148a73835529a5c165bc5b1464e14ef7fa732a56adfbce2663d4ab35",
  "figures/fig_case_stratification.png": "6d766f4106cab4a83427e8f835df713fff6e4724e44b0723090ab5ad7f7f74b2",
  "figures/fig_threshold_sensitivity.png": "4c9a4facf1416c1136a9f4edc6a7abd9d86603415a5dc9ae5bd35b336a3b43c8",
  "figures/fig_shift_audit_matrix.png": "a82fa6f87546054f8b9ad6b18b916ffe41d563ff8c064df912a34756f2bd25fc",
  "figures/fig_example_grid.png": "9948e9355246ef1bce5f9b9bd01be3ba62ce92eaabf4f1018a0db3f9764bc552",
  "figures/fig_validation_panel.png": "5fc072823edcba0bbb4e98ef4b56a694966aa4bfa7f73ec5aaedfccdf67d3123",
  "figures/fig_audit_ablation.png": "3d7e1b57e9b87fc85f10ce18b5c2e2bab2c7d36907b7b24de3a7ddf9f8695670",
  "figures/fig_audit_examples.png": "1d2099a560ebb6b8fcdb4e78ed700b82160ae82b43d8df6623c6c70afa60fc66",
  "anc/reproducibility/README.md": "e50da42b5273960e9f578d649380bf89ea9afb33a1dd4da8c15699c5aae99463",
  "anc/reproducibility/prepare_arcade.py": "60be802af0477f8573d89eef5d1382ea53453de909b8aa8b52c63ccbd7b50fee",
  "anc/reproducibility/train_vascguard.py": "8907ef8983363bda211e556f6d2452a587a5dea048b292976cf900f278fe78c8",
  "anc/reproducibility/upgrade_analysis.py": "675f4e331caae55075580f27dfc077c1fee1a2131961ab4ee646f5990049badb",
  "anc/reproducibility/augment_figures.py": "fa30e4d675db5245773a0019e6c34e748a119c632477145bd0ae84af9a166ccc",
  "anc/reproducibility/make_workflow.py": "513e89f1851fdb2c622a29e000ec50921b1aac826f8c573af2d0ab7ac68d6949",
  "anc/reproducibility/audit_and_figures.py": "b7b1e75edf477944edf39a468517a5622cfb6f4dff323a23b9fa96abda37a3a0",
  "anc/reproducibility/supplemental_figures.py": "e719068c7758b2d80685057a37b52de1c010578ef29970871bb2e2ef038361a3",
  "anc/reproducibility/rebuild_figures.py": "a355892c36f4d977cc24f23826f8a5180412a3bda77c310909b22a6811a5acfa",
  "anc/reproducibility/requirements.txt": "2b13b5c72e791aca14653bf33e61de183d26185ed33bb34fe74a8d54a7e9fc3c",
  "anc/reproducibility/environment.json": "2fa534f7bb524c5bc524f916efc0ed42735b13b6e9b6a5437ba76d33eba26435",
  "anc/reproducibility/notes_public_data.md": "a7dcb90af9c40788573a27309b538fc5f73f002f0b3a1c87613e00f46831d3ff",
  "anc/reproducibility/FIGURE_REPRODUCTION.md": "ea70c6298023f9dea4b11c62dfe62b94b658a5ee08af6b893daa52f6ffd2902d",
  "anc/reproducibility/results/analysis_summary.json": "5810c785b2859edbcf605c16864397ad8c8d60b34a7c28f8dfe8a72f9992a773",
  "anc/reproducibility/results/data_manifest.json": "f551b92b8bb7288bde6e7eb8c514c767ab60bc1424edc15471396b1497359ae7",
  "anc/reproducibility/results/figure_provenance.json": "45a69049bf2291487dea89b35f9a5c7494ab9e10a27782b4e50d88ffc21a247e",
  "anc/reproducibility/results/model_disjoint_results.json": "b4e6cebf9b840171145c15f2d9f8124ec76f8e4b4dd131db73a60dc42164b7b8",
  "anc/reproducibility/results/supplemental_diagnostics.json": "38cbcdf15e78408cb1eedb53acf6453a18f4f4ebdc703ff7440ca700393b0331",
  "anc/reproducibility/results/upgrade_summary.json": "2d0e10e4bd76f269c61bb9772c596c43f84d18b17e203a5b94b07cbcc9b5282a",
  "anc/reproducibility/results/model_disjoint_orth0.pt": "67d670dc3ba0c5adfd2df3341cddf5c92e5f262e16f0573dd676f9acbf246c03",
  "anc/reproducibility/results/model_disjoint_orth1.pt": "d4bc964957a8962130a29c8c386af76f56ace2778af6c66e8cf77834b3d6ca2f"
}

==> anc/reproducibility/audit_and_figures.py <==
"""Compatibility entry point for the locked disjoint-task audit."""
from upgrade_analysis import main

if __name__ == '__main__':
    main()


==> anc/reproducibility/augment_figures.py <==
"""Generate expanded, provenance-linked ScienceBuddy-PV component-audit figures.

All panels are computed from the frozen ARCADE models, official masks, or
stored locked summaries.  No synthetic measurements are introduced.  The
script can be run from the project root or from arxiv/; when run from arxiv/
it expects the public ARCADE data to be present one directory above.
"""
from pathlib import Path
import sys, json, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm
from PIL import Image
from sklearn.metrics import roc_curve, precision_recall_curve, auc, average_precision_score

HERE = Path(__file__).resolve().parent
# When the script is copied into the self-contained arXiv source directory,
# use the project-level prepared-data directory rather than an empty placeholder
# directory that may be present in the source bundle.
PROJECT = HERE.parent if HERE.name == 'arxiv' else HERE
CODE = PROJECT/'arxiv' if (PROJECT/'arxiv'/'train_vascguard.py').exists() else PROJECT
DATA = Path(os.environ.get('SCIENCEBUDDY_DATA_ROOT',str(PROJECT/'data_processed')))
RESULTS = Path(os.environ.get('SCIENCEBUDDY_RESULTS_ROOT',str(PROJECT/'results')))
FIG = Path(os.environ.get('SCIENCEBUDDY_FIGURE_DIR',str(PROJECT/'arxiv'/'figures')))
FIG.mkdir(parents=True,exist_ok=True)
# The arxiv bundle has its own figure and result directories.
if HERE.name == 'arxiv':
    RESULTS = Path(os.environ.get('SCIENCEBUDDY_RESULTS_ROOT',str(HERE/'results')))
    FIG = Path(os.environ.get('SCIENCEBUDDY_FIGURE_DIR',str(HERE/'figures')))
    FIG.mkdir(exist_ok=True)

sys.path.insert(0, str(CODE))
import torch
import cv2
import train_vascguard as tv
# Redirect the training module to the project data/cache locations.
tv.DATA = DATA; tv.OUT = RESULTS
torch.set_num_threads(int(os.environ.get('SCIENCEBUDDY_CPU_THREADS','2')))
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':9.5,
                     'axes.titlesize':11,'axes.labelsize':10,
                     'xtick.labelsize':9,'ytick.labelsize':9,
                     'figure.facecolor':'white','savefig.facecolor':'white'})

SEED = 20261008
rng = np.random.default_rng(SEED)

def model_and_scores(task, split, checkpoint='model_disjoint_orth1.pt'):
    ds = tv.TaskDataset(task, split)
    m = tv.VascGuard()
    m.load_state_dict(torch.load(RESULTS/checkpoint, map_location='cpu'))
    m.eval()
    scores=[]; labels=[]; images=[]
    with torch.no_grad():
        for lo in range(0,len(ds),64):
            x=torch.tensor(ds.x[lo:lo+64],dtype=torch.float32)
            a,b,_,_=m(x)
            if task=='syntax':
                s=(a.softmax(1)[:,1]).numpy()
            else:
                s=torch.sigmoid(b)[:,0].numpy()
            scores.append(s); labels.append(ds.y[lo:lo+64].astype(bool)); images.append(ds.x[lo:lo+64,0])
    return m, np.concatenate(scores), np.concatenate(labels), np.concatenate(images)

def dice_by_image(p,y):
    p=np.asarray(p).reshape(len(p),-1).astype(bool); y=np.asarray(y).reshape(len(y),-1).astype(bool)
    return (2*(p&y).sum(1)+1e-6)/(p.sum(1)+y.sum(1)+1e-6)

def gate(v,c):
    core=np.stack([cv2.erode(z.astype(np.uint8),np.ones((3,3),np.uint8)).astype(bool) for z in v])
    area=c.sum((1,2)); overlap=(core&c).sum((1,2))/(area+1e-6)
    accepted=(area>=20)&(area<=0.25*v.shape[1]*v.shape[2])&(overlap>=0.25)
    return accepted, overlap

def save(fig, name):
    fig.tight_layout()
    fig.savefig(FIG/name,dpi=320,bbox_inches='tight',pad_inches=.08)
    plt.close(fig)

# 1. Learning dynamics: source is the saved training history for both frozen models.
res=json.loads((RESULTS/'model_disjoint_results.json').read_text())
fig,ax=plt.subplots(1,2,figsize=(10.5,4.0))
colors={False:'#4472c4',True:'#c00000'}
for rec in res:
    lab='orthogonality penalty' if rec['orthogonal'] else 'no penalty'; c=colors[rec['orthogonal']]
    e=[h['epoch'] for h in rec['history']]; loss=[h['loss'] for h in rec['history']]
    syn=[h['val_syntax_dice'] for h in rec['history']]; sten=[h['val_stenosis_dice'] for h in rec['history']]
    ax[0].plot(e,loss,'o-',color=c,label=lab)
    ax[1].plot(e,syn,'o--',color=c,label=lab+' / syntax')
    ax[1].plot(e,sten,'o-',color=c,label=lab+' / stenosis')
ax[0].set(xlabel='Training epoch',ylabel='Objective value',title='Optimization history')
ax[1].set(xlabel='Training epoch',ylabel='Validation Dice',title='Validation task scores',ylim=(0,0.6))
for a in ax: a.set_xticks([1,2,3]); a.grid(alpha=.25)
ax[0].legend(frameon=False,fontsize=8); ax[1].legend(frameon=False,fontsize=7,ncol=2)
save(fig,'fig_learning_dynamics.png')

# 2. Pixel-level discrimination on untouched stenosis test frames.
_,score,y,_=model_and_scores('stenosis','test')
yf=y.ravel().astype(int); sf=score.ravel()
fpr,tpr,_=roc_curve(yf,sf); prec,recall,_=precision_recall_curve(yf,sf)
au=auc(fpr,tpr); ap=average_precision_score(yf,sf)
fig,ax=plt.subplots(1,2,figsize=(9.5,4.0))
ax[0].plot(fpr,tpr,color='#4472c4',lw=2,label=f'AUROC={au:.3f}')
ax[0].plot([0,1],[0,1],color='#888',ls='--',lw=1); ax[0].set(xlabel='False-positive rate',ylabel='True-positive rate',title='Pixel ROC'); ax[0].legend(frameon=False)
ax[1].plot(recall,prec,color='#ed7d31',lw=2,label=f'AP={ap:.3f} (step-weighted)')
ax[1].axhline(yf.mean(),color='#888',ls='--',lw=1,label=f'prevalence={yf.mean():.4f}')
ax[1].set(xlabel='Recall',ylabel='Precision',title='Pixel precision--recall'); ax[1].legend(frameon=False)
for a in ax: a.grid(alpha=.2); a.set_xlim(0,1); a.set_ylim(0,1)
save(fig,'fig_pixel_discrimination.png')

# 3. Per-image Dice and evidence overlap (the accepted flag is the locked gate).
_,vscore,vy,_=model_and_scores('syntax','test')
_,sscore,sy,_=model_and_scores('stenosis','test')
_,_,sy2,_=model_and_scores('stenosis','test') # labels only, deterministic cached load
sp=sscore>=0.80
# The syntax model is evaluated on its own environment. For the gate we need
# the vessel head applied to stenosis frames, so obtain that head explicitly.
m=tv.VascGuard(); m.load_state_dict(torch.load(RESULTS/'model_disjoint_orth1.pt',map_location='cpu')); m.eval()
ds=tv.TaskDataset('stenosis','test'); vessel=[]
with torch.no_grad():
  for lo in range(0,len(ds),64):
    x=torch.tensor(ds.x[lo:lo+64],dtype=torch.float32); a,_,_,_=m(x); vessel.append((a.argmax(1)==1).numpy())
vessel=np.concatenate(vessel)
accepted,ov=gate(vessel,sp); d=dice_by_image(sp,sy)
fig,ax=plt.subplots(1,2,figsize=(9.5,4.0))
ax[0].hist(d,bins=np.linspace(0,1,21),color='#70ad47',edgecolor='white'); ax[0].axvline(d.mean(),color='#c00000',ls='--',label=f'mean={d.mean():.3f}'); ax[0].set(xlabel='Image-level stenosis Dice',ylabel='Number of frames',title='Per-frame segmentation spread'); ax[0].legend(frameon=False)
ax[1].scatter(ov[~accepted],d[~accepted],s=18,c='#c00000',alpha=.7,label='abstain'); ax[1].scatter(ov[accepted],d[accepted],s=18,c='#4472c4',alpha=.7,label='accepted'); ax[1].axvline(.25,color='#555',ls='--',lw=1,label='overlap threshold'); ax[1].set(xlabel='Core-vessel overlap',ylabel='Image-level Dice',title='Evidence overlap versus accuracy'); ax[1].legend(frameon=False,fontsize=8)
for a in ax: a.grid(alpha=.2)
save(fig,'fig_case_stratification.png')

# 4. Threshold sensitivity on validation; validation remains the selection split.
_,vscore,vy,_=model_and_scores('stenosis','val')
# vessel head on validation frames for coverage
vds=tv.TaskDataset('stenosis','val'); vv=[]
with torch.no_grad():
  for lo in range(0,len(vds),64):
    x=torch.tensor(vds.x[lo:lo+64],dtype=torch.float32); a,_,_,_=m(x); vv.append((a.argmax(1)==1).numpy())
vv=np.concatenate(vv)
ts=np.arange(.10,.91,.05); vd=[]; cov=[]; pp=[]; rr=[]
for t in ts:
  p=vscore>=t; vd.append(dice_by_image(p,vy).mean()); aa,_=gate(vv,p); cov.append(aa.mean()); tp=(p&vy).sum(); pp.append(tp/(p.sum()+1e-6)); rr.append(tp/(vy.sum()+1e-6))
fig,ax=plt.subplots(1,3,figsize=(13,3.8))
ax[0].plot(ts,vd,'o-',color='#4472c4'); ax[0].axvline(.80,color='#c00000',ls='--',label='locked t=.80'); ax[0].set(xlabel='Score threshold',ylabel='Mean validation Dice',title='Segmentation threshold'); ax[0].legend(frameon=False,fontsize=8)
ax[1].plot(ts,cov,'o-',color='#70ad47'); ax[1].axvline(.80,color='#c00000',ls='--'); ax[1].set(xlabel='Score threshold',ylabel='Evidence-gate coverage',title='Coverage after gate')
ax[2].plot(ts,pp,'o-',label='precision',color='#ed7d31'); ax[2].plot(ts,rr,'o-',label='recall',color='#8064a2'); ax[2].axvline(.80,color='#c00000',ls='--'); ax[2].set(xlabel='Score threshold',ylabel='Pixel rate',title='Precision--recall trade-off'); ax[2].legend(frameon=False,fontsize=8)
for a in ax: a.grid(alpha=.2); a.set_xlim(.08,.92)
save(fig,'fig_threshold_sensitivity.png')

# 5. Shift matrix: all values are those from the locked summary (not re-fit).
sumj=json.loads((RESULTS/'upgrade_summary.json').read_text()); ood=sumj['ood']
rows=['locked test','horizontal flip','vertical shift','intensity attenuation'];
vals=np.array([[sumj['test_metrics']['stenosis_dice'],sumj['test_metrics']['stenosis_auroc'],sumj['test_metrics']['stenosis_auprc'],sumj['comparators']['evidence_gate_coverage']], [ood['horizontal_flip']['stenosis_dice'],ood['horizontal_flip']['auroc'],ood['horizontal_flip']['auprc'],ood['horizontal_flip']['gate_coverage']], [ood['vertical_shift']['stenosis_dice'],ood['vertical_shift']['auroc'],ood['vertical_shift']['auprc'],ood['vertical_shift']['gate_coverage']], [ood['intensity']['stenosis_dice'],ood['intensity']['auroc'],ood['intensity']['auprc'],ood['intensity']['gate_coverage']]])
fig,ax=plt.subplots(figsize=(8.0,3.8)); im=ax.imshow(vals,cmap='YlGnBu',vmin=0,vmax=1,aspect='auto'); ax.set_xticks(range(4),['Dice','AUROC','AUPRC','Gate coverage']); ax.set_yticks(range(4),rows); ax.set_title('Locked performance and controlled-shift audit')
for i in range(vals.shape[0]):
  for j in range(vals.shape[1]):
    rgb=np.asarray(im.cmap(im.norm(vals[i,j]))[:3])
    linear=np.where(rgb<=.04045,rgb/12.92,((rgb+.055)/1.055)**2.4)
    luminance=float(np.dot(linear,[.2126,.7152,.0722]))
    ax.text(j,i,f'{vals[i,j]:.3f}',ha='center',va='center',fontsize=9,
            color='black' if luminance>.179 else 'white')
fig.colorbar(im,ax=ax,fraction=.04,pad=.03,label='Metric value'); save(fig,'fig_shift_audit_matrix.png')

# 6. Held-out examples with ground truth and prediction. Selection is deterministic
# and includes both accepted and abstained frames to show the contract boundary.
_,score,truth,imgs=model_and_scores('stenosis','test')
pred=score>=.80
_,vscore2,_,_=model_and_scores('syntax','test') # only to keep provenance explicit
# vessel masks for all test frames already in vessel; choose five frames stratified by gate.
acc,over=gate(vessel,pred); dice=dice_by_image(pred,truth)
order=np.argsort(dice); candidates=[]
for want in [False,True]:
  ix=np.where(acc==want)[0]
  if len(ix): candidates.append(int(ix[len(ix)//2]))
# Add three performance quantiles across the held-out distribution.  Sorting by
# Dice makes the gallery selection match the caption and keeps it deterministic.
sorted_idx=np.argsort(dice)
for q in [0.2,0.5,0.8]: candidates.append(int(sorted_idx[int(round(q*(len(sorted_idx)-1)))]))
# de-duplicate and pad with deterministic indices
ids=[]
for i in candidates+list(range(len(dice))):
  if i not in ids: ids.append(i)
  if len(ids)==5: break
fig,axs=plt.subplots(3,5,figsize=(12,7))
for j,i in enumerate(ids):
  axs[0,j].imshow(imgs[i],cmap='gray',vmin=0,vmax=1); axs[0,j].set_title(f'Frame {i+1}\nDice={dice[i]:.2f}',fontsize=9)
  axs[1,j].imshow(truth[i],cmap='Reds',vmin=0,vmax=1); axs[1,j].set_title('Ground truth candidate',fontsize=8)
  axs[2,j].imshow(pred[i],cmap='Blues',vmin=0,vmax=1); axs[2,j].set_title(f'Predicted / {"accept" if acc[i] else "abstain"}',fontsize=8)
  for r in range(3): axs[r,j].axis('off')
fig.suptitle('Held-out stenosis examples across the evidence boundary',fontsize=13,fontweight='bold'); save(fig,'fig_example_grid.png')

print('Generated:', ', '.join(p.name for p in sorted(FIG.glob('fig_*.png'))))


==> anc/reproducibility/environment.json <==
{
  "python": "3.11.9 (tags/v3.11.9:de54cf5, Apr  2 2024, 10:12:12) [MSC v.1938 64 bit (AMD64)]",
  "platform": "Windows-10-10.0.26200-SP0",
  "packages": {
    "numpy": "2.4.6",
    "Pillow": "12.2.0",
    "opencv": "4.13.0",
    "torch": "2.11.0+cu128",
    "scikit-learn": "1.9.0",
    "matplotlib": "3.10.9"
  },
  "execution": "CPU inference only; frozen checkpoints; two threads; no retraining",
  "checkpoint_serialization": {
    "format": "PyTorch legacy non-ZIP serialization",
    "save_option": "_use_new_zipfile_serialization=False",
    "reason": "Prevent recursive archive unpacking by the arXiv upload processor",
    "validation": "Exact tensor names, shapes, dtypes, values and state-dict metadata match original ZIP checkpoints; no retraining or numerical changes"
  }
}


==> anc/reproducibility/make_workflow.py <==
"""Create the VascGuard evidence-contract schematic used in the manuscript."""
from pathlib import Path
import matplotlib.pyplot as plt

OUT = Path(__file__).resolve().parent / "figures"
OUT.mkdir(exist_ok=True)

fig, axs = plt.subplots(1, 4, figsize=(14, 3.2))
cards = [
    ("1  DATA\nseparate task folders", "syntax: vessel support\nstenosis: candidate mask\nno ID-based pairing", "#d9e8fb"),
    ("2  MODEL\nshared encoder", "task-masked losses\noptional projection penalty\nvalidation threshold", "#e2f0d9"),
    ("3  STATE\nexplicit evidence", "vessel core\ncandidate overlap\ncentroid + area", "#fff2cc"),
    ("4  AUDIT\nlocked actions", "retain / reflect / shift / dilate\nOOD shifts + fault bank\naccept or abstain", "#fce4d6"),
]
for ax, (head, body, color) in zip(axs, cards):
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")
    ax.add_patch(plt.Rectangle((0.04, 0.08), 0.92, 0.84, facecolor=color,
                               edgecolor="#555555", linewidth=1.2))
    ax.text(0.50, 0.70, head, ha="center", va="center", fontsize=12,
            fontweight="bold")
    ax.text(0.50, 0.37, body, ha="center", va="center", fontsize=10,
            linespacing=1.4)
for i in range(3):
    axs[i].annotate("", xy=(1.03, 0.50), xytext=(0.97, 0.50),
                    xycoords="axes fraction", textcoords="axes fraction",
                    arrowprops=dict(arrowstyle="->", lw=1.5, color="#444444"))
fig.suptitle("VascGuard evidence contract: from public data to a locked audit",
             fontsize=14, fontweight="bold", y=1.02)
fig.tight_layout()
fig.savefig(OUT / "fig_workflow.png", dpi=220, bbox_inches="tight")
plt.close(fig)


==> anc/reproducibility/notes_public_data.md <==
# 泛血管介入预印本的公共数据清单（核验日期：2026-10-09）

本清单用于把 ScienceBuddy-PV 的主评测限制在可下载、可复核、许可清楚的资料上。数据分为三层：

1. **公开影像/信号**：提供冠脉血管、狭窄、中心线或 ECG 的机器可验证真值；
2. **受治理临床数据**：提供诊断、处置和结局，但需要 PhysioNet credential；
3. **公开证据与安全资料**：提供试验定义、终点和器械报告，适合生成 EvidenceItem，不把它们误当作患者级疗效数据。

## 首选数据组合

对于首篇 arXiv 预印本，建议主结果使用 **CADICA + ARCADE + PTB-XL + ClinicalTrials.gov/AACT**，把 ASOCA/ImageCAS 作为结构化影像的外部验证，把 MIMIC/eICU 作为可选的受治理临床分支。这样可以在没有院内数据的前提下完成跨数据集的患者级切分和可审计的 agent 评测。

建议的窄问题是：

> 在冠脉 CTA/侵入性冠脉造影的公开数据上，研究者反馈驱动的双循环 harness 能否提高病变定位、血管节段标注和证据字段核验的准确性，并降低从一个数据集迁移到另一个数据集时的错误？

这不是器械疗效或患者级器械推荐研究。公开影像库基本没有支架规格、释放压力和随访结局；它们只能验证解剖/病变表型、四轴 Suitcordance 的几何和血流输入，以及 agent 的拒答和溯源能力。

## 数据源与许可

| 数据源 | 可访问性、规模（官方页面） | 可用变量/真值 | 推荐用途 | 许可与限制 |
|---|---|---|---|---|
| [CADICA v5, Mendeley Data](https://data.mendeley.com/datasets/p9bpx9ctcv/5)（DOI [10.17632/p9bpx9ctcv.5](https://doi.org/10.17632/p9bpx9ctcv.5)） | 公开下载；42 名患者。网页说明视频由 DICOM 转为 512×512 PNG，单视频 1–151 帧；版本化目录包含 `selectedVideos` 和 `nonselectedVideos`。视频总数/帧数随版本变化，必须下载后从目录重算。 | `metadata.xlsx`（网页描述为临床特征）；患者、视频、投影、帧；关键帧列表；病变框 `[x,y,w,h]`、病变类别和 `.mat` 真值表。报道的临床字段包括年龄、性别、身高/体重、糖尿病、血脂异常、吸烟、高血压、肾衰竭、心衰、房颤、LVEF 和后续事件；以下载版表头为准。 | 侵入性造影病变检测；按患者切分训练/测试；检验从帧到患者聚合、关键帧选择和元数据泄漏。可作为 ARCADE 的外部测试集。 | v5 页面明确标为 **CC BY 4.0**。需引用 Jiménez-Partinen et al., *Expert Systems* 2024。不能把 42 例当成独立图像数；视频和帧有强相关性，必须患者级切分。 |
| [ARCADE Phase 1/2, Zenodo](https://zenodo.org/records/10390295)（DOI [10.5281/zenodo.10390295](https://doi.org/10.5281/zenodo.10390295)；概念 DOI [10.5281/zenodo.7981244](https://doi.org/10.5281/zenodo.7981244)） | Zenodo 页面可公开访问；`arcade.zip` 451.6 MB。Phase 1 每项任务 1,200 张（训练 1,000、验证 200），含 SYNTAX 26 节段和狭窄框；Phase 2 每项任务 300 张。合计约 3,000 张关键帧。页面未给可靠患者数，不能声称患者级独立样本。 | PNG 关键帧；COCO JSON 的 `images/categories/annotations`；SYNTAX 节段类别、分割多边形/框；stenosis 任务的斑块框。 | 造影血管节段和狭窄框跨域测试；可构造 ``CADICA→ARCADE``、``ARCADE→CADICA`` 的 domain-shift；agent 输出必须回填 `image_id/category_id/bbox`。 | 页面 Rights 的 License 字段当前为空，不能把 Zenodo “Open” 等同于 CC BY。下载前保存页面快照并联系作者确认再分发；论文可使用数据做结果，但应遵守 Zenodo 记录和原始挑战条款。按图像而非患者的官方 split 可能有同一患者泄漏，需在可识别时重组患者级 split。 |
| [ASOCA Grand Challenge](https://asoca.grand-challenge.org/)；数据集论文 [PMC10006074](https://pmc.ncbi.nlm.nih.gov/articles/PMC10006074/) | 需 UK Data Service 注册/申请；训练集 40 例 CCTA（20 健康、20 CAD），另有 20 例测试图像，测试真值不公开。 | 三位专家冠脉腔分割；原始 CCTA；公开数据论文还描述中心线、平滑网格、钙化评分等衍生文件。 | 结构化冠脉树和四轴几何读出；仅把 40 例作为训练/内部验证，20 例作为盲测；可用于重建中心线/管径。 | 不是匿名直链下载；使用 UK Data Service/挑战条款和伦理限制。不得把 20 例测试集当作可监督标签。 |
| [ImageCAS GitHub/Kaggle 入口](https://github.com/XiaoweiXu/ImageCAS-A-Large-Scale-Dataset-and-Benchmark-for-Coronary-Artery-Segmentation-based-on-CT)；论文 [arXiv:2211.01607](https://arxiv.org/abs/2211.01607) | 作者说明约 1,000 例三维 CCTA，提供官方 train/validation/test split；GitHub README 要求邮件获取链接/密码，并另有 Kaggle 镜像。 | 每例 `img.nii.gz` 与 `label.nii.gz`；冠脉体素分割（AHA 节段标签在论文/派生版本中更细）；没有统一器械、病变治疗或随访结局。 | 以较大规模 CCTA 训练分割/中心线；检验 ASOCA 的小样本模型能否迁移；生成 Suitcordance 的几何参数。 | 官方仓库没有清楚展示数据集许可证；Kaggle/作者邮件访问条件可能随版本变化。未经核验不要写“Apache 2.0”或重新发布原始体数据。 |
| [ImageCAS-X](https://github.com/kitbransby/ImageCAS-X)（2026 派生基准） | 公开代码仓库；在 ImageCAS 的 800 例 CCTA 上补充冠脉节段、中心线和网格标签（是否能直接下载需按仓库链接核验）。 | LM/LAD/LCx/RCA 等节段标签、中心线、网格；可报告按血管段、直径和图像质量分层的分割/中心线指标。 | 作为 ImageCAS 的二次基准，检验中心线和血流输入的可复现性。 | 数据许可继承/说明不完整，不能当作独立的“开放许可”主结果；先固定 commit、下载链接和 SHA256。 |
| [PTB-XL v1.0.3](https://physionet.org/content/ptb-xl/1.0.3/)（DOI [10.13026/kfzx-aw45](https://doi.org/10.13026/kfzx-aw45)） | 无 credential；21,799 条 10 秒、12 导联 ECG，来自 18,869 名患者；官方下载约 1.7 GB ZIP/3.0 GB 解压。 | `ptbxl_database.csv`（患者/记录 ID、年龄、性别、设备、记录日期、SCP 语句、人工验证标记、噪声和 10-fold patient-level split）；500 Hz 和 100 Hz WFDB 波形；NORM 9,514、MI 5,469、STTC 5,235、CD 4,898、HYP 2,649（多标签总和可超过记录数）。 | ECG 分支和跨数据集外部验证；把 MI/STTC 作为冠脉疾病代理表型；评估模型在新机构的校准和拒答。不能把 ECG 标签写成“已行 PCI”。 | 官方许可 **CC BY 4.0**；必须引用 Wagner et al.，并遵守匿名数据条款。患者级 split 已给出，不能随机按记录再切。 |
| [MIMIC-IV v3.1](https://physionet.org/content/mimiciv/3.1/)（PhysioNet DOI [10.13026/kpb9-mt58](https://doi.org/10.13026/kpb9-mt58)） | PhysioNet credentialed；官方页面（v3.0 行数说明）报告 364,627 人、546,028 次住院、94,458 次 ICU stay；资料覆盖 2008–2022。 | `patients/admissions/transfers`；`diagnoses_icd`、`procedures_icd`、药物、实验室、服务和死亡日期。PCI 可由 ICD-9/10-PCS procedure code 映射，但没有可靠的支架品牌/直径/释放压力和完整随访影像。 | 研究性 EHR 分支：用 ICD procedure 构造冠脉介入队列，预测院内/短期死亡或出院结局；只作 agent 的表型/结局抽取测试，不作器械比较。 | PhysioNet Credentialed Health Data License 1.5.0；需 CITI 培训、DUA 和账户。论文只发布 cohort SQL、代码和聚合结果，不发布原始行或可重识别组合。 |
| [MIMIC-IV-ECG v1.0](https://physionet.org/content/mimic-iv-ecg/1.0/)（DOI [10.13026/4nqg-sb35](https://doi.org/10.13026/4nqg-sb35)） | 与 MIMIC-IV 可链接；约 800,000 条诊断 ECG、近 160,000 名患者；credentialed。 | 10 秒 12 导联波形、记录时间、MIMIC subject/hadm 链接和可用的心电图报告。 | 仅在获得 MIMIC 许可后加入 EHR+ECG 多模态；评估病人级时间切分和模型在 ECG 缺失时的拒答。 | 同 MIMIC credential；不能公开波形或逐例报告。 |
| [eICU-CRD v2.0](https://physionet.org/content/eicu-crd/2.0/)（DOI [10.13026/C2WM1R](https://doi.org/10.13026/C2WM1R)） | PhysioNet credentialed；>200,000 ICU admissions、>139,000 患者，335 个单元/208 家美国医院（2014–2015）。 | 多中心生命体征、实验室、药物、APACHE、诊断、治疗和护理计划；没有统一 PCI 器械细节。 | 作为多中心外部 EHR 验证，测试“内循环”对机构异质性和缺失接口的处理；不能替代器械疗效验证。 | Credentialed Health Data License 1.5.0；需 CITI+DUA。不同 ICU 接口缺失并不等于临床未测，需按数据可用性建模。 |
| [AACT](https://aact.ctti-clinicaltrials.org/landing)；[平面快照](https://aact.ctti-clinicaltrials.org/downloads/snapshots?type=flatfiles) | 公开注册账户；每日从 ClinicalTrials.gov 刷新；40+ 张关系表，含 530K+ 注册研究（页面当前显示量会变化）。可云端 SQL 或下载完整快照。 | `studies`, `conditions`, `interventions`, `designs`, `eligibilities`, `outcomes`, `adverse_events`, `results`, `sponsors` 等；可抽取血管床、器械家族、比较组、终点、随访和入组标准。 | 预印本的 EvidenceItem 主语料；构造冠脉、下肢和脑血管试验的终点/时间窗/分母核验任务；按 NCT 号切分，防止同一试验摘要/结果泄漏。 | 数据来自 ClinicalTrials.gov；需遵守 NLM/AACT 使用条款。每日刷新，必须记录快照日期和内容哈希。 |
| [ClinicalTrials.gov API v2](https://clinicaltrials.gov/data-api/api) | 无账号即可 REST 查询 JSON；例如冠脉疾病条件查询在 2026-10-09 返回 `totalCount=12,163`（查询结果会随日期变化）。 | NCT ID、疾病、干预、研究设计、主要/次要终点、入组、状态、结果模块；适合在线补齐 AACT 快照后的新记录。 | 证据检索器实时测试、时间外部集；将 API 响应保存为 JSON 并哈希。 | API 数据不是患者级原始数据；不能由注册信息推断疗效。注意 API 版本和分页字段变化。 |
| [openFDA MAUDE / device-event API](https://open.fda.gov/data/maude/) | 无账号即可 JSON API/批量下载；公开页面说明每年数十万份 MDR，MAUDE 每月更新（API 可能更频繁）。 | 报告时间、器械通用名/品牌、产品代码、故障、患者问题、死亡/严重伤害、报告来源、文本描述等。 | 器械安全信号抽取和研究者反馈任务；可比较“是否能找到原文信号”，不能估计发生率。 | FDA 页面标为 Public Domain/CC0，但明确警告自发报告存在漏报、重复、未核验和无分母，**不能用于器械风险率或器械间比较**。 |

## 已执行的可用性检查

- ClinicalTrials.gov API：`GET https://clinicaltrials.gov/api/v2/studies?query.cond=coronary%20artery%20disease&pageSize=0&countTotal=true&format=json` 返回 HTTP 200；在 2026-10-09 的快照 `totalCount=12,163`。该数值只用于记录接口正常，不作为论文固定样本量。
- openFDA：`GET https://api.fda.gov/device/event.json?limit=1` 返回 HTTP 200，并包含 `meta.disclaimer/terms/license` 字段；接口可用。
- CADICA Mendeley 页面返回 HTTP 200，版本 5、42 名患者、CC BY 4.0、目录和帧/标注结构可见；“Download All”需要浏览器下载，当前笔记未复制患者数据。
- ARCADE Zenodo 页面返回 HTTP 200，`arcade.zip` 451.6 MB、Phase 1/2 目录和 COCO JSON 结构可见；Rights 的 License 字段未显示，故暂不作开放许可证承诺。
- PTB-XL 官方页提供公开 ZIP、AWS 无签名同步命令、`ptbxl_database.csv` 和 WFDB 文件清单；数据约 1.7 GB 压缩、3.0 GB 解压，未在本地重复下载整库。
- MIMIC-IV/MIMIC-IV-ECG/eICU 页面可查到版本、样本量和 credential 条款，但未尝试绕过登录；本研究只能在获批账户内运行提取脚本。

## 建议的可复现分析设计

### A. 主要公开影像任务（不需要院内数据）

1. **CADICA→ARCADE 病变/节段迁移**：训练或开发集只使用 CADICA 患者；ARCADE 固定 Phase 2 作为时间/来源外部集。反向任务作为敏感性分析。指标为 lesion box mAP/IoU、节段 macro-F1、患者级 AUROC/AUPRC（只有在患者 ID 可恢复时才报告）。
2. **ARCADE→CADICA 关键帧和拒答**：当投影、造影充盈或标注格式不一致时，正确输出 `abstain`；将错误归因于数据集域差异而不是“模型幻觉”。
3. **ASOCA/ImageCAS 几何支路**：从分割得到中心线、局部半径、长度、分叉和管腔连续性；把几何读出输入 Suitcordance 的 G 轴。ASOCA 测试集只做盲测，ImageCAS 只在许可核验后使用。
4. **PTB-XL ECG 外部支路**：采用官方 patient-level fold；MI/STTC 仅作 ECG 表型；报告波形缺失时的性能曲线，不把其解释为 PCI 结局。

必须以患者或研究为单位切分：CADICA 的视频/帧不能随机打散，ARCADE 的官方图像 split 不能自动视为患者级独立，AACT 要以 NCT/注册号去重。

### B. 证据智能体任务

从 AACT/ClinicalTrials.gov、PubMed/PMC、数据集说明和开源指南生成 240 个 TaskSpec：

- 100 个冠脉/下肢/脑血管试验终点抽取；
- 60 个公开影像标签与原文说明的定位核验；
- 40 个四轴 Suitcordance 几何/血流输入结构化；
- 20 个 MAUDE 安全信号定位（不做发生率）；
- 20 个跨数据集迁移和拒答任务。

每一条 EvidenceItem 保存 `source_url`、访问时间、版本/快照哈希、原文页码或 JSON 路径、血管床、终点、时间窗、分母、图像/患者 ID 以及 `observed|inference|synthetic` 标签。MAUDE、ASOCA 测试集、ImageCAS 未核验版本等不能混入 observed clinical effect。

### C. MIMIC/eICU 可选分析

若团队有 credential 访问，可用 `procedures_icd` 与 `d_icd_procedures` 建立 PCI 代码映射，用 `admissions` 的出院状态/死亡时间计算院内和出院后短期结局，并以 MIMIC-IV-ECG 提取基线 ECG。eICU 只作多中心外部验证。因为这些库缺少可靠的器械规格、病变几何和长期影像，不能估计“某支架优于另一支架”或 12 个月通畅率。

## 许可证和数据边界（论文中应原样说明）

- **CC BY 4.0**：CADICA v5、PTB-XL；需保留署名、链接和变更说明。
- **待核验/挑战条款**：ARCADE Zenodo 当前页面未显示许可证；ASOCA 由 UK Data Service/Grand Challenge 条款控制；ImageCAS/ImageCAS-X 的数据集许可需从实际下载页确认。
- **Credentialed**：MIMIC-IV、MIMIC-IV-ECG、eICU；只发布代码、特征定义、聚合结果和数据版本，不发布原始患者记录。
- **Public Domain/CC0 但不可作发生率**：openFDA MAUDE；论文必须重复 FDA 对无分母、漏报和未核验的警告。
- **每日更新**：AACT 和 ClinicalTrials.gov；每次运行保存 UTC 时间、查询 URL、分页 token、响应哈希和 schema 版本。

## 最终推荐

主论文应以 **CADICA（42 患者，CC BY 4.0）+ PTB-XL（21,799 ECG、CC BY 4.0）+ AACT/ClinicalTrials.gov（试验终点）** 为必需数据，ARCADE 作为可公开下载的第二影像集但在许可证核验前只做内部使用；ASOCA/ImageCAS/MIMIC/eICU 放在预注册的外部或可选分支。这样既能给出真实可复现的公开数据结果，又不会把小型挑战影像或自发报告夸大成临床器械疗效证据。



==> anc/reproducibility/prepare_arcade.py <==
"""Prepare the public ARCADE zip for the VascGuard scripts.

Usage: place arcade.zip in data_raw/ and run this file from the project root.
It copies task-specific PNGs and normalizes the annotation JSON filenames.
"""
from pathlib import Path
from zipfile import ZipFile
import json, shutil

ROOT=Path(__file__).resolve().parent; zpath=ROOT/'data_raw'/'arcade.zip'; out=ROOT/'data_processed'
if not zpath.exists(): raise SystemExit(f'Missing {zpath}')
with ZipFile(zpath) as z:
    for task in ('syntax','stenosis'):
        for split in ('train','val','test'):
            j=json.loads(z.read(f'arcade/{task}/{split}/annotations/{split}.json'))
            (out/task/split).mkdir(parents=True,exist_ok=True)
            for im in j['images']:
                name=Path(im['file_name']).name
                target=out/task/split/name
                if not target.exists():
                    target.write_bytes(z.read(f'arcade/{task}/{split}/images/{name}'))
            (out/f'{task}_{split}.json').write_text(json.dumps(j),encoding='utf-8')
print(f'Prepared ARCADE task environments under {out}')


==> anc/reproducibility/rebuild_figures.py <==
"""Rebuild the 17 submitted figures from frozen checkpoints, without training.

Example: python rebuild_figures.py --data-root /path/to/data_processed
The source bundle stores this script in anc/reproducibility. In that layout
the default figure output is the bundle-root figures directory. In the
working project it is arxiv/figures. Prepared data are intentionally external.
"""
from pathlib import Path
import argparse, hashlib, json, os, subprocess, sys

ROOT=Path(__file__).resolve().parent
if ROOT.name=='reproducibility' and ROOT.parent.name=='anc':
    DEFAULT_FIGURES=ROOT.parents[1]/'figures'
elif (ROOT/'arxiv').is_dir():
    DEFAULT_FIGURES=ROOT/'arxiv'/'figures'
else:
    DEFAULT_FIGURES=ROOT/'figures'

GROUPS={
    'upgrade_analysis.py':['fig_workflow.png','fig_action_audit.png','fig_ood.png','fig_fault_audit.png','fig_model_metrics.png','fig_threshold_lock.png','fig_risk_coverage.png','fig_example_overlay.png'],
    'augment_figures.py':['fig_learning_dynamics.png','fig_pixel_discrimination.png','fig_case_stratification.png','fig_threshold_sensitivity.png','fig_shift_audit_matrix.png','fig_example_grid.png'],
    'supplemental_figures.py':['fig_validation_panel.png','fig_audit_ablation.png','fig_audit_examples.png']}

def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--data-root',type=Path,default=ROOT/'data_processed',help='prepared ARCADE annotations and task image folders')
    p.add_argument('--results-root',type=Path,default=ROOT/'results',help='frozen checkpoints, locked summaries and writable dataset caches')
    p.add_argument('--figure-dir',type=Path,default=DEFAULT_FIGURES)
    p.add_argument('--cpu-threads',type=int,default=2)
    p.add_argument('--only',nargs='+',choices=list(GROUPS),help='regenerate selected groups; still verify all 17 figure files')
    args=p.parse_args(); data=args.data_root.resolve(); results=args.results_root.resolve(); figures=args.figure_dir.resolve()
    for name in ['syntax_test.json','stenosis_test.json','stenosis_val.json']:
        if not (data/name).is_file(): p.error(f'missing prepared annotation: {data/name}; run prepare_arcade.py on public ARCADE data first')
    for name in ['model_disjoint_orth0.pt','model_disjoint_orth1.pt','model_disjoint_results.json','upgrade_summary.json']:
        if not (results/name).is_file(): p.error(f'missing frozen artifact: {results/name}; figure rebuild never trains a model')
    env=os.environ.copy(); env.update({'SCIENCEBUDDY_DATA_ROOT':str(data),'SCIENCEBUDDY_RESULTS_ROOT':str(results),'SCIENCEBUDDY_FIGURE_DIR':str(figures),'SCIENCEBUDDY_CPU_THREADS':str(args.cpu_threads)})
    for script in (args.only or GROUPS):
        print(f'Rebuilding with {script}',flush=True)
        subprocess.run([sys.executable,str(ROOT/script)],env=env,cwd=ROOT,check=True)
    records=[]
    for script,names in GROUPS.items():
        for name in names:
            path=figures/name
            if not path.is_file(): raise RuntimeError(f'missing regenerated figure {path}')
            records.append({'figure':name,'generator':script,'sha256':sha256(path)})
    manifest={'protocol':'frozen ARCADE checkpoints; no optimizer, training or threshold change during figure rebuild',
        'figure_count':len(records),'figures':records,
        'metric_definitions':{'Dice':'mean of image-level mask Dice','AUROC':'pooled pixel roc_auc_score','AUPRC/AP':'pooled pixel average_precision_score, step weighted','coverage_abstention':'coverage and its algebraic complement; does not estimate prediction risk'},
        'inputs':[{'file':name,'sha256':sha256(results/name)} for name in ['model_disjoint_orth0.pt','model_disjoint_orth1.pt','model_disjoint_results.json','upgrade_summary.json']],
        'generators':[{'file':name,'sha256':sha256(ROOT/name)} for name in ['rebuild_figures.py','upgrade_analysis.py','augment_figures.py','supplemental_figures.py','train_vascguard.py']],
        'data_protocol':'official syntax and stenosis task folders remain separate; no numeric-ID label pairing',
        'diagnostic_scope':'retrospective threshold, calibration, state and error audits are descriptive; controlled shifts are not external-cohort validation'}
    (results/'figure_provenance.json').write_text(json.dumps(manifest,indent=2),encoding='utf-8')
    print(f'Rebuilt and fingerprinted {len(records)} figures in {figures}')

if __name__=='__main__': main()


==> anc/reproducibility/requirements.txt <==
numpy==2.4.6
Pillow==12.2.0
opencv-contrib-python==4.13.0.92
torch==2.11.0
scikit-learn==1.9.0
matplotlib==3.10.9


==> anc/reproducibility/results/analysis_summary.json <==
{
  "dataset": "ARCADE",
  "task_protocol": "syntax and stenosis folders evaluated as disjoint image environments; no numeric-ID pairing",
  "n_syntax": {
    "train": 1000,
    "val": 200,
    "test": 300
  },
  "n_stenosis": {
    "train": 1000,
    "val": 200,
    "test": 300
  },
  "threshold_selected_on_stenosis_validation": 0.8000000000000002,
  "threshold_grid": [
    [
      0.027524182793178538,
      0.1
    ],
    [
      0.03734937691268523,
      0.15000000000000002
    ],
    [
      0.04999248610719643,
      0.20000000000000004
    ],
    [
      0.06397130722517737,
      0.25000000000000006
    ],
    [
      0.07846425916090759,
      0.30000000000000004
    ],
    [
      0.0926463223244809,
      0.3500000000000001
    ],
    [
      0.10670555760388568,
      0.40000000000000013
    ],
    [
      0.12068671743284622,
      0.45000000000000007
    ],
    [
      0.13469429875894848,
      0.5000000000000001
    ],
    [
      0.1486555242975114,
      0.5500000000000002
    ],
    [
      0.16303560577579668,
      0.6000000000000002
    ],
    [
      0.17752278810165406,
      0.6500000000000001
    ],
    [
      0.19277866319426415,
      0.7000000000000002
    ],
    [
      0.20530074520804573,
      0.7500000000000002
    ],
    [
      0.21386353568796465,
      0.8000000000000002
    ],
    [
      0.2107050416699379,
      0.8500000000000002
    ],
    [
      0.18298351666541593,
      0.9000000000000002
    ]
  ],
  "n_bootstrap": 1000,
  "test_metrics": {
    "syntax_dice": 0.47456463510948216,
    "stenosis_dice": 0.2313864407924819,
    "stenosis_dice_ci95": {
      "estimate": 0.23168707206178815,
      "ci95": [
        0.21394179407137776,
        0.24947788542457996
      ]
    },
    "syntax_dice_ci95": {
      "estimate": 0.4747963853149454,
      "ci95": [
        0.4591517429567685,
        0.4903591790280818
      ]
    },
    "stenosis_auroc": 0.9569334348268557,
    "stenosis_auprc": 0.1795581273669416,
    "pixel_prevalence": 0.009751993815104167
  },
  "model_comparison": {
    "orthogonal": {
      "threshold": 0.8000000000000002,
      "syntax_dice": 0.47456463510948216,
      "stenosis_dice": 0.2313864407924819,
      "auroc": 0.9569334348268557,
      "auprc": 0.1795581273669416
    },
    "no_orthogonality": {
      "threshold": 0.7500000000000002,
      "syntax_dice": 0.45659602370501345,
      "stenosis_dice": 0.23557106518371598,
      "auroc": 0.9555264011033691,
      "auprc": 0.18622638868569655
    }
  },
  "comparators": {
    "score_only_coverage": 1.0,
    "evidence_gate_coverage": 0.7666666666666667
  },
  "ood": {
    "horizontal_flip": {
      "stenosis_dice": 0.1946975731712429,
      "auroc": 0.9402842699315954,
      "auprc": 0.11800989963216357,
      "gate_coverage": 0.6333333333333333
    },
    "vertical_shift": {
      "stenosis_dice": 0.22811729020893637,
      "auroc": 0.9521996236692041,
      "auprc": 0.17503691574937988,
      "gate_coverage": 0.79
    },
    "intensity": {
      "stenosis_dice": 0.16969936283830306,
      "auroc": 0.9440813951637697,
      "auprc": 0.1310893096501556,
      "gate_coverage": 0.67
    }
  },
  "action_state_audit": {
    "retain": {
      "acceptance": 0.7666666666666667,
      "mean_overlap": 0.3114333269853855,
      "mean_abs_state_change": 0.0
    },
    "horizontal_flip": {
      "acceptance": 0.0,
      "mean_overlap": 0.037729663015534584,
      "mean_abs_state_change": 0.09181166015780724
    },
    "vertical_shift": {
      "acceptance": 0.0,
      "mean_overlap": 0.04050441749688186,
      "mean_abs_state_change": 0.06667429043857707
    },
    "dilate": {
      "acceptance": 0.0033333333333333335,
      "mean_overlap": 0.12157284849719853,
      "mean_abs_state_change": 0.05793525426909273
    }
  },
  "fault_audit": {
    "dilate": {
      "n": 300,
      "accept_rate": 0.11666666666666667,
      "mean_overlap": 0.13961383094605243
    },
    "horizontal_flip": {
      "n": 300,
      "accept_rate": 0.02,
      "mean_overlap": 0.029537177134758792
    },
    "random_image": {
      "n": 300,
      "accept_rate": 0.03,
      "mean_overlap": 0.04514416809930093
    },
    "valid": {
      "n": 300,
      "accept_rate": 0.44333333333333336,
      "mean_overlap": 0.2435611931755552
    },
    "vertical_shift": {
      "n": 300,
      "accept_rate": 0.06,
      "mean_overlap": 0.062364710746339376
    }
  },
  "state_definition": [
    "predicted vessel fraction",
    "candidate fraction",
    "support overlap",
    "candidate centroid x",
    "candidate centroid y"
  ],
  "limitations": [
    "Numeric identifiers do not define a valid cross-task pairing: train and validation ID pairs are pixel-mismatched, while the test split contains 123 exact duplicate pairs and 177 mismatches; no paired patient or frame identifiers were assumed.",
    "Support gating on stenosis frames uses the predicted vessel head because a syntax label for the same frame is unavailable.",
    "Controlled shifts are audit environments, not external-cohort validation.",
    "Actions are geometric proxies; no learned treatment response, device mechanics or patient outcome is inferred.",
    "The vertical-shift audit uses periodic wrap-around and is a deterministic stress test, not a physical image-formation model."
  ],
  "analysis_version": "corrected paired-transform and fair-threshold audit (2026-10-09)"
}

==> anc/reproducibility/results/data_manifest.json <==
{
  "dataset": "ARCADE",
  "zenodo_record": "10390295",
  "official_splits_per_task": {"train_images": 1000, "validation_images": 200, "test_images": 300},
  "tasks": ["syntax vessel support", "stenosis polygons"],
  "task_protocol": "Separate task environments; no numeric-ID image pairing",
  "patient_identifiers_in_release": false,
  "raw_data_redistribution": false,
  "analysis_date": "2026-10-09",
  "model_input": "512x512 grayscale resized to 128x128",
  "random_seed": 42
}


==> anc/reproducibility/results/figure_provenance.json <==
{
  "protocol": "frozen ARCADE checkpoints; no optimizer, training or threshold change during figure rebuild",
  "figure_count": 17,
  "figures": [
    {
      "figure": "fig_workflow.png",
      "generator": "upgrade_analysis.py",
      "sha256": "f5d26538335253cb080f65b0198ad946b7525b03bd6101887e2ebd61438a717b"
    },
    {
      "figure": "fig_action_audit.png",
      "generator": "upgrade_analysis.py",
      "sha256": "61802e039cbf6b5bcac807505a39c32906e169c447a135c5a2bcbad523527432"
    },
    {
      "figure": "fig_ood.png",
      "generator": "upgrade_analysis.py",
      "sha256": "6cc74875a7d67847cb93efeb55fcb755485ff10a653d0577f7694bb7d7446d42"
    },
    {
      "figure": "fig_fault_audit.png",
      "generator": "upgrade_analysis.py",
      "sha256": "bd43a5358aedd009cc577a16346a0e4df8c390b46a6d142125d3681e28ce4808"
    },
    {
      "figure": "fig_model_metrics.png",
      "generator": "upgrade_analysis.py",
      "sha256": "a4549709fe91173c63ce713009677627f9b588899af080113f93ae0c69eaf818"
    },
    {
      "figure": "fig_threshold_lock.png",
      "generator": "upgrade_analysis.py",
      "sha256": "38cbaa9bd9c51b0da368da02b2cafe7f43410ede0a084e12e21c5fd000f8df84"
    },
    {
      "figure": "fig_risk_coverage.png",
      "generator": "upgrade_analysis.py",
      "sha256": "37eb2d2479b3a90eff9d6ab83e8d8723f3f430d06bc154d6c60cddfd9e7765c1"
    },
    {
      "figure": "fig_example_overlay.png",
      "generator": "upgrade_analysis.py",
      "sha256": "d2f0733516fed4bacbdada8bfbce371ab7fc8fb365afccbb49997dae6cfe50b5"
    },
    {
      "figure": "fig_learning_dynamics.png",
      "generator": "augment_figures.py",
      "sha256": "4b7c0763e84d63d48e27a2334faf3a89898effbb18e8ccf4566f3b61d2fd629d"
    },
    {
      "figure": "fig_pixel_discrimination.png",
      "generator": "augment_figures.py",
      "sha256": "3dc8e3fb148a73835529a5c165bc5b1464e14ef7fa732a56adfbce2663d4ab35"
    },
    {
      "figure": "fig_case_stratification.png",
      "generator": "augment_figures.py",
      "sha256": "6d766f4106cab4a83427e8f835df713fff6e4724e44b0723090ab5ad7f7f74b2"
    },
    {
      "figure": "fig_threshold_sensitivity.png",
      "generator": "augment_figures.py",
      "sha256": "4c9a4facf1416c1136a9f4edc6a7abd9d86603415a5dc9ae5bd35b336a3b43c8"
    },
    {
      "figure": "fig_shift_audit_matrix.png",
      "generator": "augment_figures.py",
      "sha256": "a82fa6f87546054f8b9ad6b18b916ffe41d563ff8c064df912a34756f2bd25fc"
    },
    {
      "figure": "fig_example_grid.png",
      "generator": "augment_figures.py",
      "sha256": "9948e9355246ef1bce5f9b9bd01be3ba62ce92eaabf4f1018a0db3f9764bc552"
    },
    {
      "figure": "fig_validation_panel.png",
      "generator": "supplemental_figures.py",
      "sha256": "5fc072823edcba0bbb4e98ef4b56a694966aa4bfa7f73ec5aaedfccdf67d3123"
    },
    {
      "figure": "fig_audit_ablation.png",
      "generator": "supplemental_figures.py",
      "sha256": "3d7e1b57e9b87fc85f10ce18b5c2e2bab2c7d36907b7b24de3a7ddf9f8695670"
    },
    {
      "figure": "fig_audit_examples.png",
      "generator": "supplemental_figures.py",
      "sha256": "1d2099a560ebb6b8fcdb4e78ed700b82160ae82b43d8df6623c6c70afa60fc66"
    }
  ],
  "metric_definitions": {
    "Dice": "mean of image-level mask Dice",
    "AUROC": "pooled pixel roc_auc_score",
    "AUPRC/AP": "pooled pixel average_precision_score, step weighted",
    "coverage_abstention": "coverage and its algebraic complement; does not estimate prediction risk"
  },
  "inputs": [
    {
      "file": "model_disjoint_orth0.pt",
      "sha256": "67d670dc3ba0c5adfd2df3341cddf5c92e5f262e16f0573dd676f9acbf246c03"
    },
    {
      "file": "model_disjoint_orth1.pt",
      "sha256": "d4bc964957a8962130a29c8c386af76f56ace2778af6c66e8cf77834b3d6ca2f"
    },
    {
      "file": "model_disjoint_results.json",
      "sha256": "b4e6cebf9b840171145c15f2d9f8124ec76f8e4b4dd131db73a60dc42164b7b8"
    },
    {
      "file": "upgrade_summary.json",
      "sha256": "2d0e10e4bd76f269c61bb9772c596c43f84d18b17e203a5b94b07cbcc9b5282a"
    }
  ],
  "data_protocol": "official syntax and stenosis task folders remain separate; no numeric-ID label pairing",
  "diagnostic_scope": "retrospective threshold, calibration, state and error audits are descriptive; controlled shifts are not external-cohort validation",
  "generators": [
    {
      "file": "rebuild_figures.py",
      "sha256": "a355892c36f4d977cc24f23826f8a5180412a3bda77c310909b22a6811a5acfa"
    },
    {
      "file": "upgrade_analysis.py",
      "sha256": "675f4e331caae55075580f27dfc077c1fee1a2131961ab4ee646f5990049badb"
    },
    {
      "file": "augment_figures.py",
      "sha256": "fa30e4d675db5245773a0019e6c34e748a119c632477145bd0ae84af9a166ccc"
    },
    {
      "file": "supplemental_figures.py",
      "sha256": "e719068c7758b2d80685057a37b52de1c010578ef29970871bb2e2ef038361a3"
    },
    {
      "file": "train_vascguard.py",
      "sha256": "8907ef8983363bda211e556f6d2452a587a5dea048b292976cf900f278fe78c8"
    }
  ]
}


==> anc/reproducibility/results/model_disjoint_results.json <==
[
  {
    "orthogonal": false,
    "epochs": 3,
    "history": [
      {
        "epoch": 1,
        "loss": 1.8674216717481613,
        "val_syntax_dice": 1.842735482260327e-09,
        "val_stenosis_dice": 1.0739424033401335e-08
      },
      {
        "epoch": 2,
        "loss": 1.5050709433853626,
        "val_syntax_dice": 0.14091555568676964,
        "val_stenosis_dice": 0.13384432836260612
      },
      {
        "epoch": 3,
        "loss": 1.3892084062099457,
        "val_syntax_dice": 0.4979561075991593,
        "val_stenosis_dice": 0.176155733504132
      }
    ],
    "test_syntax_dice": 0.456596024252061,
    "test_stenosis_dice": 0.183875601685663,
    "elapsed_seconds": 145.4077546596527,
    "raw_stenosis_threshold": 0.5,
    "evaluation_note": "These training-stage stenosis Dice values use the uncalibrated 0.5 threshold; upgrade_analysis.py selects and freezes the validation threshold for the reported locked results."
  },
  {
    "orthogonal": true,
    "epochs": 3,
    "history": [
      {
        "epoch": 1,
        "loss": 1.8683053217828274,
        "val_syntax_dice": 1.842735482260327e-09,
        "val_stenosis_dice": 1.0739424033401335e-08
      },
      {
        "epoch": 2,
        "loss": 1.5060708224773407,
        "val_syntax_dice": 0.14331036213481682,
        "val_stenosis_dice": 0.13238983709974028
      },
      {
        "epoch": 3,
        "loss": 1.388800472021103,
        "val_syntax_dice": 0.5102203879928789,
        "val_stenosis_dice": 0.13469429859425872
      }
    ],
    "test_syntax_dice": 0.47456463502099117,
    "test_stenosis_dice": 0.130278207026422,
    "elapsed_seconds": 140.53285121917725,
    "raw_stenosis_threshold": 0.5,
    "evaluation_note": "These training-stage stenosis Dice values use the uncalibrated 0.5 threshold; upgrade_analysis.py selects and freezes the validation threshold for the reported locked results."
  }
]

==> anc/reproducibility/results/supplemental_diagnostics.json <==
{
  "n_test_images": 300,
  "pixel_auroc": 0.9569334348268557,
  "pixel_average_precision": 0.1795581273669416,
  "average_precision_definition": "sklearn.metrics.average_precision_score (step-weighted; not trapezoidal interpolation)",
  "brier_score": 0.10032933205366135,
  "reliability_bin_edges": [
    0.0,
    0.1,
    0.2,
    0.30000000000000004,
    0.4,
    0.5,
    0.6000000000000001,
    0.7000000000000001,
    0.8,
    0.9,
    1.0
  ],
  "reliability_mean_probability": [
    0.04892178997397423,
    0.1459013968706131,
    0.2448897659778595,
    0.3458457291126251,
    0.4466998875141144,
    0.5477489829063416,
    0.6489382386207581,
    0.7495760917663574,
    0.8495699763298035,
    0.9352920055389404
  ],
  "reliability_observed_frequency": [
    1.3154055514897566e-05,
    0.00019309381154364482,
    0.0008270066840068184,
    0.0022065982167398346,
    0.005752586659611229,
    0.014203558176294519,
    0.028582508946917225,
    0.0559320649955091,
    0.11398819854217286,
    0.211555245243498
  ],
  "reliability_pixel_counts": [
    1672488,
    1248098,
    691651,
    389287,
    249453,
    178406,
    146978,
    134717,
    129645,
    74477
  ],
  "accepted_count": 230,
  "abstained_count": 70,
  "gallery_official_ids": [
    143,
    190
  ],
  "gallery_selection": "middle official-ID position within accept and abstain strata; no selection by visual quality",
  "scope": "retrospective descriptive diagnostics; no model update or new threshold selection"
}

==> anc/reproducibility/results/upgrade_summary.json <==
{
  "dataset": "ARCADE",
  "task_protocol": "syntax and stenosis folders evaluated as disjoint image environments; no numeric-ID pairing",
  "n_syntax": {
    "train": 1000,
    "val": 200,
    "test": 300
  },
  "n_stenosis": {
    "train": 1000,
    "val": 200,
    "test": 300
  },
  "threshold_selected_on_stenosis_validation": 0.8000000000000002,
  "threshold_grid": [
    [
      0.027524182793178538,
      0.1
    ],
    [
      0.03734937691268523,
      0.15000000000000002
    ],
    [
      0.04999248610719643,
      0.20000000000000004
    ],
    [
      0.06397130722517737,
      0.25000000000000006
    ],
    [
      0.07846425916090759,
      0.30000000000000004
    ],
    [
      0.0926463223244809,
      0.3500000000000001
    ],
    [
      0.10670555760388568,
      0.40000000000000013
    ],
    [
      0.12068671743284622,
      0.45000000000000007
    ],
    [
      0.13469429875894848,
      0.5000000000000001
    ],
    [
      0.1486555242975114,
      0.5500000000000002
    ],
    [
      0.16303560577579668,
      0.6000000000000002
    ],
    [
      0.17752278810165406,
      0.6500000000000001
    ],
    [
      0.19277866319426415,
      0.7000000000000002
    ],
    [
      0.20530074520804573,
      0.7500000000000002
    ],
    [
      0.21386353568796465,
      0.8000000000000002
    ],
    [
      0.2107050416699379,
      0.8500000000000002
    ],
    [
      0.18298351666541593,
      0.9000000000000002
    ]
  ],
  "n_bootstrap": 1000,
  "test_metrics": {
    "syntax_dice": 0.47456463510948216,
    "stenosis_dice": 0.2313864407924819,
    "stenosis_dice_ci95": {
      "estimate": 0.23168707206178815,
      "ci95": [
        0.21394179407137776,
        0.24947788542457996
      ]
    },
    "syntax_dice_ci95": {
      "estimate": 0.4747963853149454,
      "ci95": [
        0.4591517429567685,
        0.4903591790280818
      ]
    },
    "stenosis_auroc": 0.9569334348268557,
    "stenosis_auprc": 0.1795581273669416,
    "pixel_prevalence": 0.009751993815104167
  },
  "model_comparison": {
    "orthogonal": {
      "threshold": 0.8000000000000002,
      "syntax_dice": 0.47456463510948216,
      "stenosis_dice": 0.2313864407924819,
      "auroc": 0.9569334348268557,
      "auprc": 0.1795581273669416
    },
    "no_orthogonality": {
      "threshold": 0.7500000000000002,
      "syntax_dice": 0.45659602370501345,
      "stenosis_dice": 0.23557106518371598,
      "auroc": 0.9555264011033691,
      "auprc": 0.18622638868569655
    }
  },
  "comparators": {
    "score_only_coverage": 1.0,
    "evidence_gate_coverage": 0.7666666666666667
  },
  "ood": {
    "horizontal_flip": {
      "stenosis_dice": 0.1946975731712429,
      "auroc": 0.9402842699315954,
      "auprc": 0.11800989963216357,
      "gate_coverage": 0.6333333333333333
    },
    "vertical_shift": {
      "stenosis_dice": 0.22811729020893637,
      "auroc": 0.9521996236692041,
      "auprc": 0.17503691574937988,
      "gate_coverage": 0.79
    },
    "intensity": {
      "stenosis_dice": 0.16969936283830306,
      "auroc": 0.9440813951637697,
      "auprc": 0.1310893096501556,
      "gate_coverage": 0.67
    }
  },
  "action_state_audit": {
    "retain": {
      "acceptance": 0.7666666666666667,
      "mean_overlap": 0.3114333269853855,
      "mean_abs_state_change": 0.0
    },
    "horizontal_flip": {
      "acceptance": 0.0,
      "mean_overlap": 0.037729663015534584,
      "mean_abs_state_change": 0.09181166015780724
    },
    "vertical_shift": {
      "acceptance": 0.0,
      "mean_overlap": 0.04050441749688186,
      "mean_abs_state_change": 0.06667429043857707
    },
    "dilate": {
      "acceptance": 0.0033333333333333335,
      "mean_overlap": 0.12157284849719853,
      "mean_abs_state_change": 0.05793525426909273
    }
  },
  "fault_audit": {
    "dilate": {
      "n": 300,
      "accept_rate": 0.11666666666666667,
      "mean_overlap": 0.13961383094605243
    },
    "horizontal_flip": {
      "n": 300,
      "accept_rate": 0.02,
      "mean_overlap": 0.029537177134758792
    },
    "random_image": {
      "n": 300,
      "accept_rate": 0.03,
      "mean_overlap": 0.04514416809930093
    },
    "valid": {
      "n": 300,
      "accept_rate": 0.44333333333333336,
      "mean_overlap": 0.2435611931755552
    },
    "vertical_shift": {
      "n": 300,
      "accept_rate": 0.06,
      "mean_overlap": 0.062364710746339376
    }
  },
  "state_definition": [
    "predicted vessel fraction",
    "candidate fraction",
    "support overlap",
    "candidate centroid x",
    "candidate centroid y"
  ],
  "limitations": [
    "Numeric identifiers do not define a valid cross-task pairing: train and validation ID pairs are pixel-mismatched, while the test split contains 123 exact duplicate pairs and 177 mismatches; no paired patient or frame identifiers were assumed.",
    "Support gating on stenosis frames uses the predicted vessel head because a syntax label for the same frame is unavailable.",
    "Controlled shifts are audit environments, not external-cohort validation.",
    "Actions are geometric proxies; no learned treatment response, device mechanics or patient outcome is inferred.",
    "The vertical-shift audit uses periodic wrap-around and is a deterministic stress test, not a physical image-formation model."
  ]
}

==> anc/reproducibility/supplemental_figures.py <==
"""Rebuild calibration, matched ablation and same-frame fault illustrations.

Inputs are the frozen three-epoch checkpoints and the official ARCADE image
and annotation environments. No optimizer or model update is executed. The
calibration and state panels are retrospective descriptive diagnostics.
"""
from pathlib import Path
import os, json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap
from sklearn.metrics import roc_curve, precision_recall_curve, roc_auc_score, average_precision_score, brier_score_loss
import cv2
import torch
import train_vascguard as tv

ROOT=Path(__file__).resolve().parent
RESULTS=Path(os.environ.get('SCIENCEBUDDY_RESULTS_ROOT',str(ROOT/'results')))
FIG=Path(os.environ.get('SCIENCEBUDDY_FIGURE_DIR',str(ROOT/'arxiv'/'figures')))
DATA=Path(os.environ.get('SCIENCEBUDDY_DATA_ROOT',str(ROOT/'data_processed')))
tv.DATA=DATA; tv.OUT=RESULTS
FIG.mkdir(parents=True,exist_ok=True)
torch.set_num_threads(int(os.environ.get('SCIENCEBUDDY_CPU_THREADS','2')))
BLUE='#2563eb'; RED='#d1495b'; GREEN='#2a9d8f'; ORANGE='#e76f51'; INK='#17212b'; GRID='#dbe4ee'
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':9.5,
    'axes.titlesize':11,'axes.titleweight':'semibold','axes.labelsize':10,
    'xtick.labelsize':9,'ytick.labelsize':9,'legend.fontsize':8.5,
    'legend.frameon':False,'axes.edgecolor':'#9aa8b5',
    'figure.facecolor':'white','savefig.facecolor':'white'})

def clean(ax):
    ax.spines['top'].set_visible(False); ax.spines['right'].set_visible(False)
    ax.grid(alpha=.4,color=GRID); ax.set_axisbelow(True)

def panel(ax,label):
    ax.text(-.12,1.10,label,transform=ax.transAxes,fontweight='bold',fontsize=12,color=INK)

def save(fig,name):
    fig.savefig(FIG/name,dpi=320,bbox_inches='tight',pad_inches=.08)
    plt.close(fig)

def gate(vessel,candidate):
    core=np.stack([cv2.erode(v.astype(np.uint8),np.ones((3,3),np.uint8)).astype(bool) for v in vessel])
    area=candidate.sum((1,2)); overlap=(core&candidate).sum((1,2))/(area+1e-6)
    accepted=(area>=20)&(area<=.25*candidate.shape[1]*candidate.shape[2])&(overlap>=.25)
    return accepted,overlap

def load_predictions():
    ds=tv.TaskDataset('stenosis','test')
    model=tv.VascGuard()
    model.load_state_dict(torch.load(RESULTS/'model_disjoint_orth1.pt',map_location='cpu',weights_only=True))
    model.eval(); scores=[]; vessels=[]
    with torch.inference_mode():
        for lo in range(0,len(ds),64):
            a,b,_,_=model(torch.tensor(ds.x[lo:lo+64],dtype=torch.float32))
            scores.append(torch.sigmoid(b)[:,0].numpy()); vessels.append((a.argmax(1)==1).numpy())
    return ds,np.concatenate(scores),np.concatenate(vessels)

def main():
    summary=json.loads((RESULTS/'upgrade_summary.json').read_text(encoding='utf-8'))
    ds,score,vessel=load_predictions(); truth=ds.y.astype(bool)
    threshold=summary['threshold_selected_on_stenosis_validation']; pred=score>=threshold
    accepted,overlap=gate(vessel,pred)
    yf=truth.ravel().astype(np.uint8); sf=score.ravel()
    au=roc_auc_score(yf,sf); ap=average_precision_score(yf,sf)
    # Verify that this diagnostic is attached to the manuscript's frozen model.
    assert abs(au-summary['test_metrics']['stenosis_auroc'])<1e-6
    assert abs(ap-summary['test_metrics']['stenosis_auprc'])<1e-6
    assert abs(accepted.mean()-summary['comparators']['evidence_gate_coverage'])<1e-12
    fpr,tpr,_=roc_curve(yf,sf); precision,recall,_=precision_recall_curve(yf,sf)
    bins=np.linspace(0,1,11); bucket=np.minimum(np.searchsorted(bins,sf,side='right')-1,9)
    means=[]; observed=[]; counts=[]
    for i in range(10):
        selected=bucket==i
        if selected.any():
            means.append(float(sf[selected].mean())); observed.append(float(yf[selected].mean())); counts.append(int(selected.sum()))
    brier=brier_score_loss(yf,sf)
    # A contains ROC and PR, B calibration, C--D gate-state diagnostics.
    fig=plt.figure(figsize=(13,7.2)); gs=fig.add_gridspec(2,3,hspace=.52,wspace=.36)
    aroc=fig.add_subplot(gs[0,0]); apr=fig.add_subplot(gs[0,1]); acal=fig.add_subplot(gs[0,2])
    ahist=fig.add_subplot(gs[1,0]); astate=fig.add_subplot(gs[1,1:])
    aroc.plot(fpr,tpr,color=BLUE,lw=2,label=f'AUROC={au:.3f}'); aroc.plot([0,1],[0,1],'--',color='#9aa8b5',lw=1)
    aroc.set(xlabel='False-positive rate',ylabel='True-positive rate',title='Pixel ROC',xlim=(0,1),ylim=(0,1)); aroc.legend(loc='lower right'); panel(aroc,'A')
    apr.plot(recall,precision,color=ORANGE,lw=2,label=f'AP={ap:.3f}')
    apr.axhline(yf.mean(),ls='--',color='#64748b',lw=1,label=f'prevalence={yf.mean():.4f}')
    apr.set(xlabel='Recall',ylabel='Precision',title='Pixel precision–recall',xlim=(0,1),ylim=(0,1)); apr.legend(loc='upper right')
    acal.plot([0,1],[0,1],'--',color='#9aa8b5',lw=1,label='ideal'); acal.plot(means,observed,'o-',color=GREEN,label='model')
    acal.axhline(yf.mean(),ls=':',color=RED,label='prevalence'); acal.set(xlabel='Mean predicted probability',ylabel='Observed pixel frequency',title='Pixel reliability',xlim=(0,1),ylim=(0,1))
    acal.text(.04,.34,f'Brier={brier:.4f}\n10 equal-width bins',transform=acal.transAxes,fontsize=8.5); acal.legend(loc='upper left'); panel(acal,'B')
    histbins=np.linspace(0,1,21)
    ahist.hist(overlap[~accepted],bins=histbins,color=RED,alpha=.85,label=f'abstain (n={(~accepted).sum()})')
    ahist.hist(overlap[accepted],bins=histbins,color=BLUE,alpha=.8,label=f'accept (n={accepted.sum()})')
    ahist.axvline(.25,color='#64748b',ls='--',lw=1); ahist.set(xlabel='Core-vessel overlap',ylabel='Number of frames',title='Support evidence',xlim=(0,1)); ahist.legend(); panel(ahist,'C')
    fraction=pred.mean((1,2))
    astate.scatter(fraction[~accepted],overlap[~accepted],s=20,color=RED,alpha=.65,label='abstain')
    astate.scatter(fraction[accepted],overlap[accepted],s=20,color=BLUE,alpha=.65,label='accept')
    astate.axhline(.25,color='#64748b',ls='--',lw=1); astate.axvline(.25,color='#64748b',ls='--',lw=1)
    astate.axvline(20/(pred.shape[1]*pred.shape[2]),color='#64748b',ls=':',lw=1)
    astate.set(xlabel='Candidate pixel fraction',ylabel='Core-vessel overlap',title=f'Gate state space at locked score threshold {threshold:.2f}',xlim=(0,.4),ylim=(0,1)); astate.legend(); panel(astate,'D')
    for ax in [aroc,apr,acal,ahist,astate]: clean(ax)
    save(fig,'fig_validation_panel.png')

    # The two checkpoints share the fixed training split and seed; each uses its
    # own validation-selected prediction threshold. These are single runs.
    fig,ax=plt.subplots(figsize=(8.2,4.2)); x=np.arange(4); width=.34
    keys=['syntax_dice','stenosis_dice','auroc','auprc']; labels=['Syntax Dice','Stenosis Dice','AUROC','AP']
    for offset,name,label,color in [(-width/2,'orthogonal','orthogonality penalty',BLUE),(width/2,'no_orthogonality','no projection penalty',ORANGE)]:
        values=[summary['model_comparison'][name][k] for k in keys]
        bars=ax.bar(x+offset,values,width,label=label,color=color)
        ax.bar_label(bars,labels=[f'{v:.3f}' for v in values],padding=3,fontsize=9)
    ax.set_xticks(x,labels); ax.set(ylabel='Locked test score',ylim=(0,1.10),title='Matched representation ablation (one seed per condition)')
    ax.legend(loc='upper center',bbox_to_anchor=(.5,1.01),ncol=2,fontsize=8); clean(ax); fig.tight_layout()
    save(fig,'fig_audit_ablation.png')

    # Select one accepted and one abstained frame deterministically at the
    # middle official-ID position within each stratum, not by visual quality.
    chosen=[]
    for wanted in [True,False]:
        ix=np.flatnonzero(accepted==wanted)
        if len(ix): chosen.append(int(ix[len(ix)//2]))
    fig,axes=plt.subplots(len(chosen),5,figsize=(12.8,5.4),squeeze=False)
    titles=['Angiography','Reference candidate','Predicted candidate','Predicted vessel support','Reflected candidate fault']
    maps=['gray',ListedColormap(['#fff7ed','#9f1239']),ListedColormap(['#020617','#fde68a']),ListedColormap(['#f8fafc','#1d4ed8']),ListedColormap(['#020617','#fde68a'])]
    for row,i in enumerate(chosen):
        arrays=[ds.x[i,0],truth[i],pred[i],vessel[i],np.flip(pred[i],1)]
        for col,(array,cmap) in enumerate(zip(arrays,maps)):
            axes[row,col].imshow(array,cmap=cmap,vmin=0,vmax=1,interpolation='nearest')
            if row==0: axes[row,col].set_title(titles[col],fontsize=9)
            axes[row,col].set_xticks([]); axes[row,col].set_yticks([])
            for spine in axes[row,col].spines.values(): spine.set_visible(False)
        axes[row,0].set_ylabel(f'Official ID {int(ds.ids[i])}\n{"accepted" if accepted[i] else "abstained"}',fontsize=9)
    fig.suptitle('Same-frame evidence and constructed fault states: technical inspection only',fontsize=12,fontweight='bold')
    fig.tight_layout(rect=[0,0,1,.94]); fig.subplots_adjust(hspace=.10)
    save(fig,'fig_audit_examples.png')
    diagnostic={'n_test_images':len(ds),'pixel_auroc':float(au),'pixel_average_precision':float(ap),'average_precision_definition':'sklearn.metrics.average_precision_score (step-weighted; not trapezoidal interpolation)',
        'brier_score':float(brier),'reliability_bin_edges':bins.tolist(),'reliability_mean_probability':means,'reliability_observed_frequency':observed,'reliability_pixel_counts':counts,
        'accepted_count':int(accepted.sum()),'abstained_count':int((~accepted).sum()),'gallery_official_ids':[int(ds.ids[i]) for i in chosen],
        'gallery_selection':'middle official-ID position within accept and abstain strata; no selection by visual quality',
        'scope':'retrospective descriptive diagnostics; no model update or new threshold selection'}
    (RESULTS/'supplemental_diagnostics.json').write_text(json.dumps(diagnostic,indent=2),encoding='utf-8')
    print(json.dumps(diagnostic,indent=2))

if __name__=='__main__': main()


==> anc/reproducibility/train_vascguard.py <==
"""VascGuard training on the two ARCADE task environments.

Numeric identifiers do not define a valid cross-task pairing in ARCADE: train
and validation ID pairs are pixel-mismatched, while the test split contains
both mismatches and exact duplicates. This implementation therefore trains a
shared encoder with task-masked supervision and never attaches a syntax label
to a stenosis image (or vice versa).
"""
import json, random, time
from pathlib import Path
import numpy as np
from PIL import Image
import cv2
import torch
from torch import nn
from torch.utils.data import Dataset, DataLoader, ConcatDataset
import torch.nn.functional as F

SEED=42
random.seed(SEED); np.random.seed(SEED); torch.manual_seed(SEED)
ROOT=Path(__file__).resolve().parent
DATA=ROOT/'data_processed'; OUT=ROOT/'results'; OUT.mkdir(exist_ok=True)
SIZE=128

def load_ann(task, split):
    d=json.loads((DATA/f'{task}_{split}.json').read_text())
    ims={x['id']:x for x in d['images']}; anns={i:[] for i in ims}
    for a in d['annotations']: anns.setdefault(a['image_id'],[]).append(a)
    return d,ims,anns

def raster(polylist, task, size=SIZE):
    m=np.zeros((512,512),np.uint8)
    for a in polylist:
        for seg in a.get('segmentation',[]):
            pts=np.array(seg,dtype=np.float32).reshape(-1,2).round().astype(np.int32)
            if len(pts)>=3: cv2.fillPoly(m,[pts],1)
    return cv2.resize((m>0).astype(np.uint8),(size,size),interpolation=cv2.INTER_NEAREST)

def build_task_cache(task, split):
    d,ims,anns=load_ann(task,split); xs=[]; ys=[]; ids=[]
    for i in sorted(ims):
        p=DATA/task/split/ims[i]['file_name']
        arr=np.array(Image.open(p).convert('L').resize((SIZE,SIZE),Image.Resampling.BILINEAR),dtype=np.float32)/255.
        xs.append(arr); ys.append(raster(anns[i],task)); ids.append(i)
    x=np.stack(xs)[:,None]; y=np.stack(ys)
    np.savez_compressed(OUT/f'taskcache_{task}_{split}.npz',x=x,y=y,ids=np.array(ids))
    return x,y

class TaskDataset(Dataset):
    def __init__(self,task,split):
        f=OUT/f'taskcache_{task}_{split}.npz'
        if not f.exists(): build_task_cache(task,split)
        d=np.load(f); self.x=d['x']; self.y=d['y']; self.task=task; self.ids=d['ids']
    def __len__(self): return len(self.x)
    def __getitem__(self,i): return torch.tensor(self.x[i],dtype=torch.float32), torch.tensor(self.y[i],dtype=torch.float32), self.task

class Encoder(nn.Module):
    def __init__(self):
        super().__init__(); self.net=nn.Sequential(nn.Conv2d(1,16,3,padding=1),nn.BatchNorm2d(16),nn.ReLU(),nn.MaxPool2d(2),nn.Conv2d(16,32,3,padding=1),nn.BatchNorm2d(32),nn.ReLU(),nn.MaxPool2d(2),nn.Conv2d(32,64,3,padding=1),nn.BatchNorm2d(64),nn.ReLU())
    def forward(self,x): return self.net(x)

class VascGuard(nn.Module):
    def __init__(self):
        super().__init__(); self.enc=Encoder(); self.syntax=nn.Conv2d(64,2,1); self.sten=nn.Conv2d(64,1,1); self.pool=nn.AdaptiveAvgPool2d(1); self.proj1=nn.Linear(64,16); self.proj2=nn.Linear(64,16)
    def forward(self,x):
        z=self.enc(x); up=F.interpolate(z,size=x.shape[-2:],mode='bilinear',align_corners=False); a=self.syntax(up); b=self.sten(up); g=self.pool(z).flatten(1); return a,b,self.proj1(g),self.proj2(g)

def dice_bin(p,t,eps=1e-6):
    p=(p>0.5).float(); t=(t>0.5).float(); return float((2*(p*t).sum()+eps)/(p.sum()+t.sum()+eps))

def eval_task(model,task,split):
    ds=TaskDataset(task,split); loader=DataLoader(ds,batch_size=32,shuffle=False); dscores=[]; allp=[]; allt=[]
    with torch.no_grad():
        for x,y,_ in loader:
            a,b,_,_=model(x); z=a.argmax(1)==1 if task=='syntax' else torch.sigmoid(b)[:,0]>0.5
            dscores.extend([dice_bin(p,t) for p,t in zip(z,y>0.5)]); allp.append(z.numpy()); allt.append((y.numpy()>0.5))
    return float(np.mean(dscores)),np.concatenate(allp),np.concatenate(allt)

def train(orth=True,epochs=3,seed=SEED):
    random.seed(seed); np.random.seed(seed); torch.manual_seed(seed)
    tr=ConcatDataset([TaskDataset('syntax','train'),TaskDataset('stenosis','train')]); tl=DataLoader(tr,batch_size=64,shuffle=True,num_workers=0)
    model=VascGuard(); opt=torch.optim.AdamW(model.parameters(),lr=2e-3,weight_decay=1e-4); ce=nn.CrossEntropyLoss(weight=torch.tensor([0.25,1.0])); bce=nn.BCEWithLogitsLoss(pos_weight=torch.tensor([40.0]))
    best=-1; best_state=None; hist=[]; start=time.time()
    for ep in range(epochs):
        model.train(); loss_sum=0
        for x,y,task in tl:
            opt.zero_grad(); a,b,u,v=model(x); loss=0.0
            # Task-specific supervision; the second task label is never attached
            # to an unrelated image frame.
            syn_idx=torch.tensor([t=='syntax' for t in task],dtype=torch.bool)
            sten_idx=~syn_idx
            if syn_idx.any():
                loss=loss+ce(a[syn_idx],(y[syn_idx]>0.5).long())
            if sten_idx.any():
                yy=y[sten_idx].unsqueeze(1); bb=b[sten_idx]; loss=loss+bce(bb,yy)
                prob=torch.sigmoid(bb); inter=(prob*yy).sum(); loss=loss+(1-(2*inter+1e-6)/(prob.sum()+yy.sum()+1e-6))
            if orth:
                uu=F.normalize(u,dim=1); vv=F.normalize(v,dim=1); loss=loss+0.05*(uu*vv).sum(1).pow(2).mean()
            loss.backward(); opt.step(); loss_sum+=float(loss)
        model.eval(); sd,_,_=eval_task(model,'syntax','val'); td,_,_=eval_task(model,'stenosis','val'); score=sd+td; hist.append({'epoch':ep+1,'loss':loss_sum/len(tl),'val_syntax_dice':sd,'val_stenosis_dice':td})
        if score>best: best=score; best_state={k:v.cpu().clone() for k,v in model.state_dict().items()}
    model.load_state_dict(best_state); model.eval(); sd,sp,sy=eval_task(model,'syntax','test'); td,tp,ty=eval_task(model,'stenosis','test')
    torch.save(model.state_dict(),OUT/f'model_disjoint_orth{int(orth)}.pt')
    result={'orthogonal':orth,'epochs':epochs,'history':hist,'test_syntax_dice':sd,'test_stenosis_dice':td,'raw_stenosis_threshold':0.5,'evaluation_note':'These training-stage stenosis Dice values use the uncalibrated 0.5 threshold; upgrade_analysis.py selects and freezes the validation threshold for the reported locked results.','elapsed_seconds':time.time()-start}
    np.savez_compressed(OUT/f'predictions_disjoint_orth{int(orth)}.npz',syntax=sp,stenosis=tp,true_syntax=sy,true_stenosis=ty)
    return result

if __name__=='__main__':
    results=[train(False),train(True)]; (OUT/'model_disjoint_results.json').write_text(json.dumps(results,indent=2),encoding='utf-8'); print(json.dumps(results,indent=2))


==> anc/reproducibility/upgrade_analysis.py <==
"""Locked evaluation for the disjoint-task ARCADE VascGuard model.

Syntax and stenosis images are evaluated in their own official environments.
Numeric IDs do not define a valid cross-task pairing; no cross-task labels are
treated as paired ground truth. The vessel head is then run on stenosis frames
only to construct an internal support gate.
"""
from pathlib import Path
import os
import json
import numpy as np, torch, cv2
from sklearn.metrics import roc_auc_score, average_precision_score
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import sys
sys.path.insert(0,str(Path(__file__).resolve().parent))
import train_vascguard as tv

ROOT=Path(__file__).resolve().parent
OUT=Path(os.environ.get('SCIENCEBUDDY_RESULTS_ROOT',str(ROOT/'results')))
FIG=Path(os.environ.get('SCIENCEBUDDY_FIGURE_DIR',str(ROOT/'arxiv'/'figures')))
FIG.mkdir(parents=True,exist_ok=True)
tv.DATA=Path(os.environ.get('SCIENCEBUDDY_DATA_ROOT',str(ROOT/'data_processed')))
tv.OUT=OUT
torch.set_num_threads(int(os.environ.get('SCIENCEBUDDY_CPU_THREADS','2')))
rng=np.random.default_rng(20261008)

def predict(model, task, split, transform=None):
    ds=tv.TaskDataset(task,split); x=ds.x.copy(); y=ds.y.astype(bool)
    if transform is not None: x,y=transform(x,y)
    syn=[]; sten=[]
    with torch.no_grad():
        for lo in range(0,len(x),64):
            a,b,_,_=model(torch.tensor(x[lo:lo+64],dtype=torch.float32)); syn.append((a.argmax(1)==1).numpy()); sten.append(torch.sigmoid(b).numpy()[:,0])
    return np.concatenate(syn),np.concatenate(sten),y

def tfm(kind):
    def f(x,y):
        if kind=='horizontal_flip': return np.flip(x,3).copy(),np.flip(y,2).copy()
        if kind=='vertical_shift': return np.roll(x,8,2),np.roll(y,8,1)
        if kind=='intensity': return np.clip(x*0.55+0.15,0,1),y
        return x,y
    return f

def dice_vec(a,b):
    aa=a.reshape(len(a),-1); bb=b.reshape(len(b),-1)
    return (2*(aa&bb).sum(1)+1e-6)/(aa.sum(1)+bb.sum(1)+1e-6)

def auc_global(p,y):
    yy=y.ravel(); pp=p.ravel(); return float(roc_auc_score(yy,pp)),float(average_precision_score(yy,pp))

def gate(v,c):
    # Use a 3x3 morphological vessel core so that a candidate merely touching
    # a broad predicted vessel halo is not treated as an anchored lesion.
    core=np.stack([cv2.erode(z.astype(np.uint8),np.ones((3,3),np.uint8)).astype(bool) for z in v])
    area=c.sum((1,2)); ov=(core&c).sum((1,2))/(area+1e-6)
    return (area>=20)&(area<=0.25*v.shape[1]*v.shape[2])&(ov>=0.25),ov

def select_threshold(model):
    _,p,y=predict(model,'stenosis','val'); out=[]
    for t in np.arange(.10,.91,.05): out.append((float(dice_vec(p>=t,y).mean()),float(t)))
    return max(out)[1],out

def bootstrap(a,b,n=1000):
    # Resample image-level Dice values directly. This is algebraically
    # identical to resampling whole masks, with much lower memory traffic.
    vals=[]; N=len(a); scores=dice_vec(a,b)
    for _ in range(n):
        ix=rng.integers(0,N,N); vals.append(float(scores[ix].mean()))
    return {'estimate':float(np.mean(vals)),'ci95':[float(np.percentile(vals,2.5)),float(np.percentile(vals,97.5))]}

def state(v,c):
    out=[]
    for vv,cc in zip(v,c):
        core=cv2.erode(vv.astype(np.uint8),np.ones((3,3),np.uint8)).astype(bool)
        yy,xx=np.where(cc); out.append([float(vv.mean()),float(cc.mean()),float((core&cc).sum()/(cc.sum()+1e-6)),float(xx.mean()/cc.shape[1]) if len(xx) else np.nan,float(yy.mean()/cc.shape[0]) if len(yy) else np.nan])
    return np.asarray(out)

def main():
    locked_path=OUT/'upgrade_summary.json'
    locked=json.loads(locked_path.read_text(encoding='utf-8')) if locked_path.exists() else None
    model=tv.VascGuard(); model.load_state_dict(torch.load(OUT/'model_disjoint_orth1.pt',map_location='cpu')); model.eval(); threshold,grid=select_threshold(model)
    baseline=tv.VascGuard(); baseline.load_state_dict(torch.load(OUT/'model_disjoint_orth0.pt',map_location='cpu')); baseline.eval(); base_threshold,_=select_threshold(baseline)
    # Separate official environments; labels are never cross-attached.
    syn_s,syn_score,syn_y=predict(model,'syntax','test'); sten_s,sten_score,sten_y=predict(model,'stenosis','test'); sten_pred=sten_score>=threshold
    syn_d=float(dice_vec(syn_s,syn_y).mean()); sten_d=float(dice_vec(sten_pred,sten_y).mean()); au,ap=auc_global(sten_score,sten_y)
    bsyn,_,bsy=predict(baseline,'syntax','test'); _,bp,bty=predict(baseline,'stenosis','test'); bsten=bp>=base_threshold; bsd=float(dice_vec(bsyn,bsy).mean()); btd=float(dice_vec(bsten,bty).mean()); bau,bap=auc_global(bp,bty)
    if locked is not None:
        # A figure rebuild verifies the already locked operating point and
        # published metrics, rather than silently replacing them after drift.
        assert abs(threshold-locked['threshold_selected_on_stenosis_validation'])<1e-10
        for key,value in [('syntax_dice',syn_d),('stenosis_dice',sten_d),('stenosis_auroc',au),('stenosis_auprc',ap)]:
            assert abs(value-locked['test_metrics'][key])<1e-6, f'frozen-metric mismatch: {key}'
    # The support gate is internal to stenosis frames: syntax head prediction + stenosis candidate.
    accepted,overlap=gate(sten_s,sten_pred); score_only=(sten_pred.sum((1,2))>=20)
    ood={}
    for kind in ['horizontal_flip','vertical_shift','intensity']:
        osyn,op,oy=predict(model,'stenosis','test',tfm(kind)); opr=op>=threshold; aa,oo=gate(osyn,opr); oau,oap=auc_global(op,oy)
        ood[kind]={'stenosis_dice':float(dice_vec(opr,oy).mean()),'auroc':oau,'auprc':oap,'gate_coverage':float(aa.mean())}
    base=state(sten_s,sten_pred); actions={}
    for name in ['retain','horizontal_flip','vertical_shift','dilate']:
        if name=='retain': cand=sten_pred
        elif name=='horizontal_flip': cand=np.flip(sten_pred,2).copy()
        elif name=='vertical_shift': cand=np.roll(sten_pred,8,1)
        else: cand=np.stack([cv2.dilate(z.astype(np.uint8),np.ones((5,5),np.uint8)).astype(bool) for z in sten_pred])
        aa,oo=gate(sten_s,cand); ns=state(sten_s,cand); actions[name]={'acceptance':float(aa.mean()),'mean_overlap':float(oo.mean()),'mean_abs_state_change':float(np.nanmean(np.abs(ns-base)))}
    # Ground-truth candidate fault bank paired only with the predicted vessel support on the same stenosis frame.
    cases=[]; labels=[]; names=[]; valid=sten_y
    for i in range(len(valid)):
        cases.append(valid[i]); labels.append(1); names.append('valid')
        for nm,arr in [('horizontal_flip',np.flip(valid[i],1).copy()),('vertical_shift',np.roll(valid[i],8,0)),('random_image',valid[rng.integers(len(valid))]),('dilate',cv2.dilate(valid[i].astype(np.uint8),np.ones((5,5),np.uint8)).astype(bool))]: cases.append(arr); labels.append(0); names.append(nm)
    cases=np.stack(cases); vrep=np.repeat(sten_s,5,0); fa,fo=gate(vrep,cases); fault={}
    for nm in sorted(set(names)):
        ix=np.array([z==nm for z in names]); fault[nm]={'n':int(ix.sum()),'accept_rate':float(fa[ix].mean()),'mean_overlap':float(fo[ix].mean())}
    # Figures
    plt.figure(figsize=(7,4)); cats=['Syntax\nDice','Stenosis\nDice','AUROC','AUPRC×10']; vals=[syn_d,sten_d,au,ap*10]; plt.bar(cats,vals,color=['#4472c4','#ed7d31','#70ad47','#a5a5a5']); plt.ylim(0,max(1.0,max(vals)*1.08)); plt.ylabel('Score (AUPRC multiplied by 10)'); plt.title('Frozen component on official ARCADE test environments'); plt.tight_layout(); plt.savefig(FIG/'fig_model_metrics.png',dpi=320); plt.close()
    ts=[x[1] for x in grid]; ds=[x[0] for x in grid]; plt.figure(figsize=(6,4)); plt.plot(ts,ds,'o-',color='#4472c4'); plt.axvline(threshold,color='#c00000',ls='--',label=f'locked t={threshold:.2f}'); plt.xlabel('Stenosis score threshold'); plt.ylabel('Validation Dice'); plt.legend(); plt.tight_layout(); plt.savefig(FIG/'fig_threshold_lock.png',dpi=320); plt.close()
    labs=list(ood); plt.figure(figsize=(6,4)); plt.bar(labs,[ood[k]['stenosis_dice'] for k in labs],color='#70ad47'); plt.ylabel('Stenosis Dice'); plt.title('Frozen model under controlled shifts'); plt.xticks(rotation=20,ha='right'); plt.tight_layout(); plt.savefig(FIG/'fig_ood.png',dpi=320); plt.close()
    labs=list(actions); plt.figure(figsize=(6,4)); plt.bar(labs,[actions[k]['acceptance'] for k in labs],color=['#4472c4','#c00000','#c00000','#c00000']); plt.ylabel('Verifier acceptance'); plt.title('Action-state audit on stenosis frames'); plt.xticks(rotation=20,ha='right'); plt.tight_layout(); plt.savefig(FIG/'fig_action_audit.png',dpi=320); plt.close()
    ths=np.arange(.10,.91,.05); cov=[]
    for tt in ths: cov.append(float(gate(sten_s,sten_score>=tt)[0].mean()))
    plt.figure(figsize=(6,4)); plt.plot(cov,1-np.asarray(cov),'o-',color='#c00000'); plt.xlabel('Coverage'); plt.ylabel('Abstention rate'); plt.title('Evidence-gate coverage and abstention'); plt.grid(alpha=.25); plt.tight_layout(); plt.savefig(FIG/'fig_risk_coverage.png',dpi=320); plt.close()
    flabs=list(fault); plt.figure(figsize=(7,4)); plt.bar(flabs,[fault[k]['accept_rate'] for k in flabs],color=['#c00000' if k!='valid' else '#70ad47' for k in flabs]); plt.ylabel('Verifier acceptance'); plt.title('Constructed fault-injection audit'); plt.xticks(rotation=25,ha='right'); plt.tight_layout(); plt.savefig(FIG/'fig_fault_audit.png',dpi=320); plt.close()
    # Compact provenance-to-audit schematic. The first card makes the
    # disjoint-task boundary visible rather than implying paired observations.
    fig,axs=plt.subplots(1,4,figsize=(14,3.2))
    cards=[
        ('1  DATA\nseparate task folders','syntax: vessel support\nstenosis: candidate mask\nno ID-based pairing','#d9e8fb'),
        ('2  MODEL\nshared encoder','task-masked losses\noptional projection penalty\nvalidation threshold','#e2f0d9'),
        ('3  STATE\nexplicit evidence','vessel core\ncandidate overlap\ncentroid + area','#fff2cc'),
        ('4  AUDIT\nlocked actions','retain / reflect / shift / dilate\nOOD shifts + fault bank\naccept or abstain','#fce4d6')]
    for ax,(head,body,color) in zip(axs,cards):
        ax.set_xlim(0,1); ax.set_ylim(0,1); ax.axis('off')
        ax.add_patch(plt.Rectangle((0.04,0.08),0.92,0.84,facecolor=color,edgecolor='#555555',linewidth=1.2))
        ax.text(0.50,0.70,head,ha='center',va='center',fontsize=12,fontweight='bold')
        ax.text(0.50,0.37,body,ha='center',va='center',fontsize=10,linespacing=1.4)
    for i in range(3):
        axs[i].annotate('',xy=(1.03,0.50),xytext=(0.97,0.50),xycoords='axes fraction',textcoords='axes fraction',arrowprops=dict(arrowstyle='->',lw=1.5,color='#444444'))
    fig.suptitle('ScienceBuddy-PV evidence contract: from public data to a locked audit',fontsize=14,fontweight='bold',y=1.02)
    fig.tight_layout(); fig.savefig(FIG/'fig_workflow.png',dpi=320,bbox_inches='tight'); plt.close(fig)
    # Example uses the stenosis image and both heads' predictions on that same frame.
    from PIL import Image
    img=np.array(Image.open(tv.DATA/'stenosis/test/1.png').convert('L').resize((128,128),Image.Resampling.BILINEAR))/255.
    plt.figure(figsize=(10,3));
    for j,(title,arr,cmap) in enumerate([('stenosis image',img,'gray'),('predicted vessel support',sten_s[0],'Blues'),('stenosis score',sten_score[0],'magma')]): plt.subplot(1,3,j+1); plt.imshow(arr,cmap=cmap); plt.title(title); plt.axis('off')
    plt.tight_layout(); plt.savefig(FIG/'fig_example_overlay.png',dpi=320); plt.close()
    result={'dataset':'ARCADE','task_protocol':'syntax and stenosis folders evaluated as disjoint image environments; no numeric-ID pairing','n_syntax':{'train':1000,'val':200,'test':300},'n_stenosis':{'train':1000,'val':200,'test':300},'threshold_selected_on_stenosis_validation':float(threshold),'threshold_grid':grid,'n_bootstrap':1000,'test_metrics':{'syntax_dice':syn_d,'stenosis_dice':sten_d,'stenosis_dice_ci95':bootstrap(sten_pred,sten_y),'syntax_dice_ci95':bootstrap(syn_s,syn_y),'stenosis_auroc':au,'stenosis_auprc':ap,'pixel_prevalence':float(sten_y.mean())},'model_comparison':{'orthogonal':{'threshold':float(threshold),'syntax_dice':syn_d,'stenosis_dice':sten_d,'auroc':au,'auprc':ap},'no_orthogonality':{'threshold':float(base_threshold),'syntax_dice':bsd,'stenosis_dice':btd,'auroc':bau,'auprc':bap}},'comparators':{'score_only_coverage':float(score_only.mean()),'evidence_gate_coverage':float(accepted.mean())},'ood':ood,'action_state_audit':actions,'fault_audit':fault,'state_definition':['predicted vessel fraction','candidate fraction','support overlap','candidate centroid x','candidate centroid y'],'limitations':['Numeric identifiers do not define a valid cross-task pairing: train and validation ID pairs are pixel-mismatched, while the test split contains 123 exact duplicate pairs and 177 mismatches; no paired patient or frame identifiers were assumed.','Support gating on stenosis frames uses the predicted vessel head because a syntax label for the same frame is unavailable.','Controlled shifts are audit environments, not external-cohort validation.','Actions are geometric proxies; no learned treatment response, device mechanics or patient outcome is inferred.']}
    result['limitations'].append('The vertical-shift audit uses periodic wrap-around and is a deterministic stress test, not a physical image-formation model.')
    if locked is not None:
        result['limitations']=list(dict.fromkeys(result['limitations']+locked.get('limitations',[])))
    (OUT/'upgrade_summary.json').write_text(json.dumps(result,indent=2),encoding='utf-8'); print(json.dumps(result,indent=2))

if __name__=='__main__': main()

